Statistical model uncertainty and OPERA-like time-of-flight measurements

Time-of-flight measurements such as the OPERA and MINOS experiments rely crucially on statistical analysis (as well as many other ingredients) for their conclusions. The nature of these experiments leads to a simple class of statistical models for the results; however, which model in the class is appropriate is not known exactly, as this depends on information obtained experimentally, which is subject to noise and other errors. To obtain robust conclusions, this problem, known as "model uncertainty," needs to be addressed, with quantitative bounds on the effect such uncertainty may have on the final result. The OPERA (and MINOS) analysis appears to take steps to mitigate the effects of model uncertainty, though without quantifying any remaining effect. We describe one of the strategies used (averaging individual probability distributions), and point out a potential source of error if this is not carried out correctly. We then argue that the correct version of this strategy is not the most effective, and suggest possible alternatives. These alternatives may give more accurate statistical results using the same data, allowing, for example, more accurate determination of the dependence of the anomalous time shift on energy. Which strategies work and how well can only be evaluated with access to the full data. Whether or not the anomalous result from OPERA turns out to be confirmed, we believe that techniques such as those presented here may be appropriate for the analysis of other timing experiments of this type.

==> anc/mlebound12.c <==
// gcc -o mlebound12 mlebound12.c -O9 -Wall -lm
// (ulimit -s unlimited may be necessary if stack space is < 2MB or so)
//
// This program takes a proton waveform gleaned from fig.4 of the OPERA preprint, adds
// a 200MHz waveform in the manner suggested by that same figure, and then estimates
// the effectiveness of the estimator described in the preprint associated with this
// program.
//
// The output is a table with entries of the form
// width tailprob left right
// which correspond to the statements:
// right-left = width
// adjustedestimator = MLestimater + left + width/2
// P( |adjustedestimator-truevalue| <= width/2 ) >= 1-tailprob
// or equivalently
// P( truevalue+left <= MLestimator <= truevalue+right ) >= 1-tailprob

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <assert.h>

#define PAD 10
#define MAXNN 20000
const double pi=3.1415926535897932384;
#define MIN(x,y) ((x)<(y)?(x):(y))
#define MAX(x,y) ((x)>(y)?(x):(y))
#define MINE(x,y) {if((y)<(x))(x)=(y);}
#define MAXE(x,y) {if((y)>(x))(x)=(y);}

double Phi(double);  // Phi(x)
double Phi1(double); // 1-Phi(x)=Phi(-x)
double Phi_0(double);// Phi(x), valid for 0<=x<3.4
double Phi_1(double);// phi(x)/Phi(-x), valid for x>=3.4
double Phi(double x){
 if(x<0)return Phi1(-x);
 if(x<3.4)return Phi_0(x);
 return 1-exp(-x*x/2)/sqrt(2*pi)/Phi_1(x);
}
double Phi1(double x){
 if(x<0)return Phi(-x);
 if(x<3.4)return 1-Phi_0(x);
 return exp(-x*x/2)/sqrt(2*pi)/Phi_1(x);
}
double Phi_0(double x){
 double s,y,p;int n;
 s=.5;y=x*x;p=x/sqrt(2*pi);for(n=0;n<42;n++){s+=p/(2*n+1);p=-p*y/(2*(n+1));}
 return s;
}
double Phi_1(double x){
 double s;int n;
 s=x;for(n=42;n>=1;n--)s=x+n/s;
 return s;
}

int cmpd(const void*p,const void*q){
  double z=*(double*)p-*(double*)q;
  return (z>0)-(z<0);
}
int cmpid(const void*p,const void*q){
  double z=**(double**)p-**(double**)q;
  return (z>0)-(z<0);
}

double bump0(double al,double x){return exp(-x*x/(2*al*al));}
double bump1(double al,double x){// Try to kill the 200MHz signal precisely
  int i;
  double t;
  t=0;
  for(i=-2;i<=2;i++)t+=exp(-(x+i)*(x+i)/(2*al*al));
  return t;
}
double (*bump[2])(double al,double x)={bump0,bump1};

void conv(int nn,double*dest,double*source,double bf(double,double),double al){
  int d,j,wid;
  double x,s0,s1,eps0;
  eps0=1e-9;
  for(wid=0;bf(al,wid)>eps0||bf(al,-wid)>eps0;wid++);
  double bfcache[2*wid+1];
  for(j=-wid;j<=wid;j++)bfcache[j+wid]=bf(al,j);
  for(d=0;d<nn;d++){
    for(s0=s1=0,j=-wid;j<=wid;j++){
      x=bfcache[wid-j];
      s0+=x;
      s1+=source[MIN(MAX(d+j,0),nn-1)]*x;
    }
    dest[d]=s1/s0;
  }
}

void savearray(const char*fn,double*a,int n){
  int i;
  FILE*fp;
  fp=fopen(fn,"w");assert(fp);
  for(i=0;i<n;i++)fprintf(fp,"%12g\n",a[i]);
  fclose(fp);
}

// read in part of plld[] shifted by w. NB plld[PAD+i]=value at i
void mkval(int w,int nn,int sign,double*plld,double*val){
  int j,k;
  for(j=0;j<nn;j++){
    k=j+w;
    if(k>=-PAD&&k<nn+PAD)val[j]=sign*plld[PAD+k]; else val[j]=0;
  }
}

// replace the best noise-fraction of the pdf by the worst value
// trying to show something negative, so best is the bottom
void worsify(int nn,double*val,double*pdf,double*pdfworst,double noise){
  int ind[MAXNN],i,j,wc;
  double*(tti[MAXNN]);
  double x,p;
  for(i=0;i<nn;i++)pdfworst[i]=pdf[i];
  if(noise==0)return;// just an optimisation

  for(i=0;i<nn;i++)tti[i]=val+i;        //
  qsort(tti,nn,sizeof(double*),cmpid);  // sort indexes i in ascending order of val[i]
  for(i=0;i<nn;i++)ind[i]=tti[i]-val;   //
  wc=ind[nn-1];
  x=noise;i=0;
  while(i<nn&&x>0){
    j=ind[i];// j is the original sample value
    p=pdfworst[j];
    pdfworst[j]-=MIN(x,p);pdfworst[wc]+=MIN(x,p);
    x-=p;
    i++;
  }
}

// Bound from above the probability that ns independent variables with distribution
// given by pdf,val is positive
double getbound(int ns,int nn,double*pdf,double*val){
  int i;
  double x,sd,eta,tau,th,s0,s1,s2,s3;

  // Find the tilt theta which makes the mean 0; uses Newton-Raphson
  th=0;
  do{
    for(i=0,s1=s2=0;i<nn;i++){x=pdf[i]*exp(th*val[i])*val[i];s1+=x;s2+=x*val[i];}
    x=s1/s2;th-=x;
  }while(fabs(x)>1e-9);
  if(th<0)return 1;

  // Find new moments (s1 should be 0)
  for(i=0,s0=s1=s2=s3=0;i<nn;i++){
    x=pdf[i]*exp(th*val[i]);
    s0+=x;
    s1+=x*val[i];
    s2+=x*val[i]*val[i];
    s3+=x*fabs(val[i]*val[i]*val[i]);
  }
  // s0 is normalization factor
  s1/=s0; s2/=s0; s3/=s0; // these are moments as probability distibution
  assert(fabs(s1)<1e-6);
  sd=sqrt(s2*ns);
  tau=sd*th;
  eta=.4785*s3/(s2*sqrt(s2))/sqrt(ns);
  //printf("%12g %12g %12g %12g %12g %12g %12g\n",th,s0,s1,s2,eta,pow(s0,ns),tau);
  // Split into cases to avoid over/underflow
  if(tau<5)x=Phi(-tau)*exp(.5*tau*tau); else x=1/(sqrt(2*pi)*Phi_1(tau));
  x=pow(s0,ns)*(x+2*eta);
  return MIN(x,1);
}

int main(int ac,char**av){
  int i,j,k,w,nn,ns,jitter,bumpfn,wmax,convmode,writefiles;
  double c,s,t,x,t1,t2,al,ph,min,max,ppmin,pmin,noise,spsamp,
    pdf[MAXNN],pdfn[MAXNN],tt[MAXNN],pll[MAXNN],plldmin[MAXNN+2*PAD],plldmax[MAXNN+2*PAD],
    ltail[MAXNN],rtail[MAXNN],tail[MAXNN],pdfworst[MAXNN],val[MAXNN];
  char l[1000];
  const char *fn;
  FILE *fp;
  
  writefiles=0;
  ns=16111;

  switch(1){
  case 1: // Single p_i, assuming linear scale
    fn="protonwaveform-basic";
    bumpfn=0;
    convmode=2;
    jitter=3;
    noise=1e-4;
    spsamp=.27;
    ppmin=1e-7;
    al=58;// Characteristic width of bump function
    wmax=60;
    break;
  case 2: // Aggregate waveform (extraction 1)
    fn="protonaggregate-extr1";
    bumpfn=0;
    convmode=2;
    jitter=0;
    noise=0;
    spsamp=0;
    ppmin=0;
    al=22;// Characteristic width of bump function
    wmax=80;
    break;
  }
  assert(jitter<=PAD);

  fp=fopen(fn,"r");assert(fp);
  nn=0;
  while(fgets(l,1000,fp)){assert(nn<MAXNN);pdf[nn++]=atof(l);}
  fclose(fp);

  // Fix zero point by assuming noise is mean 0 at 500ns ends
  for(i=0,t=0;i<500;i++)t+=pdf[i]+pdf[nn-1-i];t/=1000;
  for(i=0;i<nn;i++)pdf[i]=MAX((pdf[i]-t)*(i>=500&&i<nn-500),1e-9);


  // Add 200MHz SPS-oscillation at phase ph
  ph=0;
  for(i=0;i<nn;i++)pdf[i]*=1+spsamp*sin(2*pi*(i/5.+ph));
  for(i=0,t=0;i<nn;i++)t+=pdf[i];
  for(i=0;i<nn;i++)pdf[i]/=t;

  // Truncate pdfn[] below to remove the bottom proportion ppmin values
  for(i=0;i<nn;i++)tt[i]=pdf[i];
  qsort(tt,nn,sizeof(double),cmpd);
  for(i=0,t=0;i<nn-1&&t<ppmin;i++)t+=tt[i];pmin=tt[i];
  for(i=0;i<nn;i++)pdfn[i]=MAX(pdf[i],pmin);

  // Make pseudo-log-likelihood
  switch(convmode){
  case 1:
    // Convolve pdf with bump
    for(i=0;i<nn;i++)tt[i]=pdfn[i];
    conv(nn,pdfn,tt,bump[bumpfn],al);
    for(i=0;i<nn;i++)pll[i]=log(pdfn[i]);
    break;
     
  case 2:
    // Convolve log pdf with bump
    for(i=0;i<nn;i++)tt[i]=log(pdfn[i]);
    conv(nn,pll,tt,bump[bumpfn],al);
    break;
  }

  if(writefiles){
    savearray("pdf",pdf,nn);
    savearray("pdfn",pdfn,nn);
    savearray("pll",pll,nn);
  }
  
  for(i=0,c=s=t1=t2=0;i<nn;i++){
    x=pll[i];
    c+=cos(2*pi*i/5.)*x;
    s+=sin(2*pi*i/5.)*x;
    t1+=x;
    t2+=x*x;
  }
  //printf("Proportion of 200MHz signal present in pll = %g\n",sqrt((c*c+s*s)/(nn*t2-t1*t1)));

  // Make lower and upper versions of the derivative of the pseudo-log-likelihood, to account for jitter
  // plldmin[PAD+i] = value at i; i runs from -PAD to nn-1+PAD
  // can take PAD=jitter
  // assume pll does not change outside range, so differences zero there
  for(i=-PAD;i<nn+PAD;i++){
    min=1e9;max=-1e9;
    for(j=-jitter;j<=jitter;j++){
      k=i+j;
      if(k>=0&&k<nn-1)x=pll[k+1]-pll[k]; else x=0;
      MAXE(max,x);MINE(min,x);
    }
    plldmin[PAD+i]=min;plldmax[PAD+i]=max;
  }
  
  for(w=wmax;w>=jitter;w--){
    mkval(-w-1,nn,-1,plldmin,val);
    worsify(nn,val,pdf,pdfworst,noise);
    ltail[w]=(w==wmax?0:ltail[w+1])+getbound(ns,nn,pdfworst,val);
    mkval(w,nn,1,plldmax,val);
    worsify(nn,val,pdf,pdfworst,noise);
    rtail[w]=(w==wmax?0:rtail[w+1])+getbound(ns,nn,pdfworst,val);
    tail[w]=ltail[w]+rtail[w];
  }

  printf("pdf %21s\n",fn);
  printf("jitter       %12d\n",jitter);
  printf("noise        %12g\n",noise);
  printf("spsamp       %12g\n",spsamp);
  printf("ppmin        %12g\n",ppmin);// P(X<pmin)=ppmin
  printf("pmin         %12g\n",pmin);
  printf("bumpfn       %12d\n",bumpfn);
  printf("convmode     %12d\n",convmode);
  printf("alpha        %12g\n",al);
  printf("wmax         %12d\n",wmax);
  if(0){
    printf("width         both       left      right\n");
    for(w=jitter;w<=wmax;w++){
      printf("%5d   %10.3g %10.3g %10.3g\n",w,MIN(tail[w],1),MIN(ltail[w],1),MIN(rtail[w],1));
    }
  }
  if(1){
    printf("width     tailprob       left      right\n");
    min=1e9;
    for(w=jitter*2;w<=wmax;w++){
      for(i=jitter;i<=w-jitter;i++){
	if(i>wmax||w-i>wmax)continue;
	x=ltail[i]+rtail[w-i];
	if(x<min){min=x;j=i;k=w-i;}
      }
      if(min<.1)printf("%5d   %10.3g %10d %10d\n",w,min,-j,k);
    }
  }
  return 0;
}


==> anc/protonaggregate-extr1 <==
1.16496e-06
1.16472e-06
1.16447e-06
1.16422e-06
1.16397e-06
1.16372e-06
1.16347e-06
1.16322e-06
1.16296e-06
1.1627e-06
1.16244e-06
1.16218e-06
1.16192e-06
1.16166e-06
1.16139e-06
1.16112e-06
1.16085e-06
1.15911e-06
1.15883e-06
1.15855e-06
1.15827e-06
1.15799e-06
1.15771e-06
1.15742e-06
1.15714e-06
1.15685e-06
1.15656e-06
1.15627e-06
1.15597e-06
1.15568e-06
1.15538e-06
1.15508e-06
1.15478e-06
1.15448e-06
1.15418e-06
1.15387e-06
1.15357e-06
1.15326e-06
1.15295e-06
1.15264e-06
1.15232e-06
1.15201e-06
1.15169e-06
1.15138e-06
1.15106e-06
1.15074e-06
1.15042e-06
1.15009e-06
1.14977e-06
1.14944e-06
1.14911e-06
1.14879e-06
1.14846e-06
1.14812e-06
1.14779e-06
1.14746e-06
1.14712e-06
1.14679e-06
1.14645e-06
1.14611e-06
1.14577e-06
1.14646e-06
1.14612e-06
1.14578e-06
1.14544e-06
1.1451e-06
1.14475e-06
1.14441e-06
1.14406e-06
1.14372e-06
1.14337e-06
1.14303e-06
1.14268e-06
1.14233e-06
1.14199e-06
1.14164e-06
1.14129e-06
1.14095e-06
1.1406e-06
1.14026e-06
1.13991e-06
1.13957e-06
1.13923e-06
1.13888e-06
1.13854e-06
1.1382e-06
1.13787e-06
1.13753e-06
1.1372e-06
1.13686e-06
1.13653e-06
1.13621e-06
1.13588e-06
1.13556e-06
1.13524e-06
1.13493e-06
1.13462e-06
1.13431e-06
1.13401e-06
1.13371e-06
1.13342e-06
1.13313e-06
1.13285e-06
1.13257e-06
1.1323e-06
1.13142e-06
1.13116e-06
1.13092e-06
1.13068e-06
1.13045e-06
1.13024e-06
1.13003e-06
1.12983e-06
1.12965e-06
1.12947e-06
1.12931e-06
1.12916e-06
1.12902e-06
1.1289e-06
1.1288e-06
1.12871e-06
1.12864e-06
1.12858e-06
1.12855e-06
1.12853e-06
1.12854e-06
1.12857e-06
1.12862e-06
1.12869e-06
1.12879e-06
1.12892e-06
1.12908e-06
1.12926e-06
1.12948e-06
1.12973e-06
1.13002e-06
1.13034e-06
1.13069e-06
1.13109e-06
1.13153e-06
1.13202e-06
1.13255e-06
1.13312e-06
1.13375e-06
1.13444e-06
1.13517e-06
1.13597e-06
1.13683e-06
1.13775e-06
1.139e-06
1.14006e-06
1.14119e-06
1.1424e-06
1.14369e-06
1.14506e-06
1.14653e-06
1.14809e-06
1.14975e-06
1.15152e-06
1.15339e-06
1.15538e-06
1.15748e-06
1.15972e-06
1.16208e-06
1.16459e-06
1.16724e-06
1.17004e-06
1.173e-06
1.17613e-06
1.17943e-06
1.18292e-06
1.1866e-06
1.19048e-06
1.19457e-06
1.19889e-06
1.20344e-06
1.20824e-06
1.21329e-06
1.2186e-06
1.2242e-06
1.2301e-06
1.2363e-06
1.24282e-06
1.24968e-06
1.2569e-06
1.26449e-06
1.27246e-06
1.28084e-06
1.28965e-06
1.2989e-06
1.30861e-06
1.31881e-06
1.32951e-06
1.34076e-06
1.35255e-06
1.36491e-06
1.37787e-06
1.39146e-06
1.40569e-06
1.42061e-06
1.43622e-06
1.45257e-06
1.46967e-06
1.48756e-06
1.50627e-06
1.52582e-06
1.54624e-06
1.56756e-06
1.5898e-06
1.613e-06
1.63718e-06
1.66237e-06
1.68858e-06
1.71585e-06
1.74418e-06
1.77361e-06
1.80415e-06
1.8358e-06
1.86858e-06
1.90249e-06
1.93753e-06
1.97371e-06
2.01101e-06
2.04941e-06
2.0889e-06
2.12946e-06
2.17103e-06
2.2136e-06
2.2571e-06
2.30148e-06
2.34669e-06
2.39264e-06
2.43925e-06
2.48645e-06
2.53413e-06
2.58219e-06
2.63054e-06
2.67903e-06
2.72756e-06
2.776e-06
2.82422e-06
2.87208e-06
2.91945e-06
2.9662e-06
3.01218e-06
3.05727e-06
3.10134e-06
3.14425e-06
3.1859e-06
3.22616e-06
3.26492e-06
3.3021e-06
3.33759e-06
3.37133e-06
3.40325e-06
3.43327e-06
3.46137e-06
3.4875e-06
3.51165e-06
3.53378e-06
3.5539e-06
3.57203e-06
3.58816e-06
3.60232e-06
3.61455e-06
3.62488e-06
3.63336e-06
3.64004e-06
3.64496e-06
3.6482e-06
3.6498e-06
3.64983e-06
3.64835e-06
3.64544e-06
3.64115e-06
3.63556e-06
3.62872e-06
3.6207e-06
3.61157e-06
3.60137e-06
3.5902e-06
3.57806e-06
3.56504e-06
3.55119e-06
3.53654e-06
3.52115e-06
3.50506e-06
3.48831e-06
3.47094e-06
3.45299e-06
3.43448e-06
3.41545e-06
3.39593e-06
3.37595e-06
3.35552e-06
3.33468e-06
3.31344e-06
3.29181e-06
3.26983e-06
3.24751e-06
3.22486e-06
3.20189e-06
3.17863e-06
3.15507e-06
3.13125e-06
3.10717e-06
3.08284e-06
3.05827e-06
3.03349e-06
3.00849e-06
2.98331e-06
2.95794e-06
2.9324e-06
2.90672e-06
2.88091e-06
2.85498e-06
2.82896e-06
2.80286e-06
2.7767e-06
2.75052e-06
2.72433e-06
2.69815e-06
2.67202e-06
2.64596e-06
2.62002e-06
2.59419e-06
2.56852e-06
2.54304e-06
2.51778e-06
2.49277e-06
2.46804e-06
2.44363e-06
2.41956e-06
2.39587e-06
2.37258e-06
2.34974e-06
2.32735e-06
2.30546e-06
2.28409e-06
2.26326e-06
2.243e-06
2.22331e-06
2.20423e-06
2.18577e-06
2.16794e-06
2.15076e-06
2.13422e-06
2.11834e-06
2.10312e-06
2.08856e-06
2.07466e-06
2.06141e-06
2.04881e-06
2.03685e-06
2.02552e-06
2.0148e-06
2.00468e-06
1.99515e-06
1.98617e-06
1.97774e-06
1.96982e-06
1.9624e-06
1.95546e-06
1.94896e-06
1.94287e-06
1.93718e-06
1.93186e-06
1.92687e-06
1.9222e-06
1.91779e-06
1.91363e-06
1.90969e-06
1.90594e-06
1.90234e-06
1.89888e-06
1.89551e-06
1.89221e-06
1.88895e-06
1.8857e-06
1.88243e-06
1.87913e-06
1.87575e-06
1.87227e-06
1.86867e-06
1.86492e-06
1.861e-06
1.85688e-06
1.85255e-06
1.84797e-06
1.84313e-06
1.83801e-06
1.83258e-06
1.82684e-06
1.82076e-06
1.81433e-06
1.80753e-06
1.80036e-06
1.79279e-06
1.78483e-06
1.77646e-06
1.76768e-06
1.75848e-06
1.74886e-06
1.73881e-06
1.72835e-06
1.71746e-06
1.70616e-06
1.69446e-06
1.68235e-06
1.66986e-06
1.657e-06
1.64377e-06
1.63023e-06
1.61635e-06
1.60217e-06
1.58771e-06
1.573e-06
1.55806e-06
1.54294e-06
1.52764e-06
1.51222e-06
1.49669e-06
1.48111e-06
1.46549e-06
1.44988e-06
1.43432e-06
1.41885e-06
1.4035e-06
1.38831e-06
1.37332e-06
1.35858e-06
1.34412e-06
1.32997e-06
1.31618e-06
1.30279e-06
1.28983e-06
1.27733e-06
1.26534e-06
1.25388e-06
1.24299e-06
1.23269e-06
1.22303e-06
1.21402e-06
1.2057e-06
1.19809e-06
1.19121e-06
1.18509e-06
1.17975e-06
1.17521e-06
1.17149e-06
1.1686e-06
1.16656e-06
1.16539e-06
1.16511e-06
1.16572e-06
1.16723e-06
1.16968e-06
1.17305e-06
1.17736e-06
1.18261e-06
1.18882e-06
1.19599e-06
1.20414e-06
1.21326e-06
1.22337e-06
1.23447e-06
1.24656e-06
1.25966e-06
1.27377e-06
1.28889e-06
1.30502e-06
1.32218e-06
1.34037e-06
1.35959e-06
1.37984e-06
1.40113e-06
1.42346e-06
1.44683e-06
1.47125e-06
1.49672e-06
1.52324e-06
1.55081e-06
1.57943e-06
1.6091e-06
1.63983e-06
1.6716e-06
1.70442e-06
1.73828e-06
1.77318e-06
1.80911e-06
1.84607e-06
1.88404e-06
1.92303e-06
1.96302e-06
2.00399e-06
2.04594e-06
2.08886e-06
2.13272e-06
2.17751e-06
2.22321e-06
2.26982e-06
2.3173e-06
2.36562e-06
2.41477e-06
2.46472e-06
2.51546e-06
2.56694e-06
2.61915e-06
2.67205e-06
2.72562e-06
2.77983e-06
2.83465e-06
2.89004e-06
2.94598e-06
3.00243e-06
3.05937e-06
3.11677e-06
3.17458e-06
3.23279e-06
3.29137e-06
3.35028e-06
3.4095e-06
3.469e-06
3.52876e-06
3.58874e-06
3.64894e-06
3.70932e-06
3.76986e-06
3.83055e-06
3.89136e-06
3.95229e-06
4.01331e-06
4.07442e-06
4.1356e-06
4.19684e-06
4.25814e-06
4.31948e-06
4.38087e-06
4.4423e-06
4.50376e-06
4.56527e-06
4.62681e-06
4.68839e-06
4.75002e-06
4.81171e-06
4.87345e-06
4.93524e-06
4.9971e-06
5.05904e-06
5.12107e-06
5.18319e-06
5.24542e-06
5.30776e-06
5.37023e-06
5.43284e-06
5.49561e-06
5.55853e-06
5.62163e-06
5.68492e-06
5.74841e-06
5.81211e-06
5.87604e-06
5.9402e-06
6.0046e-06
6.06927e-06
6.1342e-06
6.19941e-06
6.26491e-06
6.3307e-06
6.39681e-06
6.46322e-06
6.52996e-06
6.59704e-06
6.66445e-06
6.7322e-06
6.8003e-06
6.86876e-06
6.93759e-06
7.00677e-06
7.07633e-06
7.14627e-06
7.21658e-06
7.28728e-06
7.35836e-06
7.42983e-06
7.50169e-06
7.57396e-06
7.64663e-06
7.7197e-06
7.79318e-06
7.86707e-06
7.94137e-06
8.0161e-06
8.09125e-06
8.16684e-06
8.24286e-06
8.31933e-06
8.39626e-06
8.47364e-06
8.5515e-06
8.62985e-06
8.70868e-06
8.78802e-06
8.86789e-06
8.94828e-06
9.02922e-06
9.11073e-06
9.19282e-06
9.27551e-06
9.35881e-06
9.44275e-06
9.52735e-06
9.61263e-06
9.69861e-06
9.78532e-06
9.87277e-06
9.96099e-06
1.005e-05
1.01398e-05
1.02305e-05
1.03221e-05
1.04145e-05
1.05079e-05
1.06022e-05
1.06975e-05
1.07937e-05
1.0891e-05
1.09894e-05
1.10887e-05
1.11892e-05
1.12908e-05
1.13935e-05
1.14974e-05
1.16024e-05
1.17086e-05
1.1816e-05
1.19246e-05
1.20344e-05
1.21454e-05
1.22577e-05
1.23712e-05
1.2486e-05
1.2602e-05
1.27193e-05
1.28378e-05
1.29575e-05
1.30785e-05
1.32007e-05
1.33242e-05
1.34488e-05
1.35746e-05
1.37016e-05
1.38298e-05
1.3959e-05
1.40894e-05
1.42209e-05
1.43533e-05
1.44868e-05
1.46213e-05
1.47567e-05
1.48931e-05
1.50303e-05
1.51683e-05
1.53071e-05
1.54466e-05
1.55869e-05
1.57278e-05
1.58693e-05
1.60113e-05
1.61539e-05
1.62969e-05
1.64404e-05
1.65842e-05
1.67283e-05
1.68727e-05
1.70174e-05
1.71622e-05
1.73072e-05
1.74523e-05
1.75974e-05
1.77426e-05
1.78878e-05
1.80329e-05
1.8178e-05
1.8323e-05
1.84679e-05
1.86127e-05
1.87573e-05
1.89018e-05
1.90461e-05
1.91903e-05
1.93343e-05
1.94781e-05
1.96218e-05
1.97653e-05
1.99088e-05
2.00521e-05
2.01953e-05
2.03385e-05
2.04817e-05
2.06249e-05
2.07681e-05
2.09115e-05
2.10549e-05
2.11986e-05
2.13425e-05
2.14867e-05
2.16313e-05
2.17762e-05
2.19216e-05
2.20676e-05
2.22141e-05
2.23612e-05
2.25091e-05
2.26577e-05
2.28071e-05
2.29574e-05
2.31087e-05
2.3261e-05
2.34144e-05
2.35689e-05
2.37246e-05
2.38815e-05
2.40397e-05
2.41992e-05
2.43601e-05
2.45225e-05
2.46863e-05
2.48516e-05
2.50185e-05
2.51869e-05
2.5357e-05
2.55286e-05
2.57019e-05
2.58769e-05
2.60535e-05
2.62318e-05
2.64117e-05
2.65934e-05
2.67766e-05
2.69616e-05
2.71481e-05
2.73363e-05
2.7526e-05
2.77173e-05
2.79102e-05
2.81045e-05
2.83003e-05
2.84974e-05
2.86959e-05
2.88957e-05
2.90967e-05
2.92989e-05
2.95023e-05
2.97066e-05
2.9912e-05
3.01182e-05
3.03254e-05
3.05332e-05
3.07418e-05
3.09509e-05
3.11607e-05
3.13708e-05
3.15814e-05
3.17922e-05
3.20033e-05
3.22146e-05
3.24259e-05
3.26372e-05
3.28485e-05
3.30596e-05
3.32705e-05
3.34811e-05
3.36915e-05
3.39014e-05
3.41109e-05
3.43199e-05
3.45284e-05
3.47362e-05
3.49435e-05
3.51501e-05
3.5356e-05
3.55612e-05
3.57657e-05
3.59694e-05
3.61723e-05
3.63744e-05
3.65758e-05
3.67764e-05
3.69762e-05
3.71752e-05
3.73735e-05
3.7571e-05
3.77677e-05
3.79638e-05
3.81591e-05
3.83538e-05
3.85479e-05
3.87413e-05
3.89342e-05
3.91266e-05
3.93184e-05
3.95098e-05
3.97007e-05
3.98913e-05
4.00815e-05
4.02714e-05
4.0461e-05
4.06504e-05
4.08396e-05
4.10286e-05
4.12175e-05
4.14063e-05
4.1595e-05
4.17837e-05
4.19724e-05
4.21611e-05
4.23498e-05
4.25386e-05
4.27274e-05
4.29163e-05
4.31053e-05
4.32944e-05
4.34836e-05
4.36729e-05
4.38624e-05
4.40519e-05
4.42414e-05
4.44311e-05
4.46208e-05
4.48106e-05
4.50003e-05
4.51901e-05
4.53798e-05
4.55695e-05
4.57591e-05
4.59485e-05
4.61378e-05
4.6327e-05
4.65158e-05
4.67044e-05
4.68927e-05
4.70806e-05
4.72682e-05
4.74552e-05
4.76418e-05
4.78279e-05
4.80135e-05
4.81984e-05
4.83826e-05
4.85662e-05
4.87491e-05
4.89312e-05
4.91126e-05
4.92931e-05
4.94727e-05
4.96515e-05
4.98294e-05
5.00064e-05
5.01825e-05
5.03576e-05
5.05318e-05
5.0705e-05
5.08773e-05
5.10486e-05
5.12189e-05
5.13883e-05
5.15568e-05
5.17243e-05
5.18909e-05
5.20567e-05
5.22216e-05
5.23857e-05
5.2549e-05
5.27116e-05
5.28734e-05
5.30346e-05
5.31951e-05
5.3355e-05
5.35144e-05
5.36733e-05
5.38317e-05
5.39898e-05
5.41475e-05
5.43049e-05
5.44621e-05
5.46191e-05
5.4776e-05
5.49327e-05
5.50895e-05
5.52463e-05
5.54031e-05
5.556e-05
5.57171e-05
5.58744e-05
5.6032e-05
5.61898e-05
5.63479e-05
5.65063e-05
5.66651e-05
5.68244e-05
5.6984e-05
5.7144e-05
5.73045e-05
5.74655e-05
5.76269e-05
5.77887e-05
5.7951e-05
5.81138e-05
5.8277e-05
5.84406e-05
5.86046e-05
5.8769e-05
5.89337e-05
5.90988e-05
5.92641e-05
5.94297e-05
5.95955e-05
5.97614e-05
5.99275e-05
6.00936e-05
6.02597e-05
6.04257e-05
6.05917e-05
6.07574e-05
6.09229e-05
6.10881e-05
6.1253e-05
6.14174e-05
6.15813e-05
6.17446e-05
6.19073e-05
6.20692e-05
6.22304e-05
6.23908e-05
6.25502e-05
6.27086e-05
6.28661e-05
6.30224e-05
6.31776e-05
6.33315e-05
6.34843e-05
6.36356e-05
6.37857e-05
6.39343e-05
6.40815e-05
6.42272e-05
6.43715e-05
6.45141e-05
6.46552e-05
6.47948e-05
6.49327e-05
6.50691e-05
6.52038e-05
6.5337e-05
6.54685e-05
6.55984e-05
6.57268e-05
6.58535e-05
6.59787e-05
6.61024e-05
6.62246e-05
6.63454e-05
6.64647e-05
6.65826e-05
6.66991e-05
6.68144e-05
6.69284e-05
6.70412e-05
6.71529e-05
6.72634e-05
6.7373e-05
6.74815e-05
6.75891e-05
6.76959e-05
6.78019e-05
6.79071e-05
6.80117e-05
6.81156e-05
6.8219e-05
6.83219e-05
6.84244e-05
6.85265e-05
6.86283e-05
6.87298e-05
6.88312e-05
6.89323e-05
6.90334e-05
6.91344e-05
6.92354e-05
6.93365e-05
6.94375e-05
6.95387e-05
6.96401e-05
6.97416e-05
6.98433e-05
6.99452e-05
7.00473e-05
7.01497e-05
7.02523e-05
7.03552e-05
7.04584e-05
7.05618e-05
7.06655e-05
7.07695e-05
7.08737e-05
7.09782e-05
7.10829e-05
7.11879e-05
7.1293e-05
7.13982e-05
7.15037e-05
7.16092e-05
7.17148e-05
7.18205e-05
7.19261e-05
7.20318e-05
7.21374e-05
7.22429e-05
7.23483e-05
7.24535e-05
7.25584e-05
7.26631e-05
7.27675e-05
7.28716e-05
7.29752e-05
7.30784e-05
7.31812e-05
7.32834e-05
7.33851e-05
7.34862e-05
7.35867e-05
7.36865e-05
7.37855e-05
7.38839e-05
7.39815e-05
7.40783e-05
7.41743e-05
7.42694e-05
7.43636e-05
7.4457e-05
7.45494e-05
7.4641e-05
7.47315e-05
7.48212e-05
7.49098e-05
7.49975e-05
7.50843e-05
7.517e-05
7.52548e-05
7.53386e-05
7.54214e-05
7.55033e-05
7.55842e-05
7.56642e-05
7.57432e-05
7.58213e-05
7.58985e-05
7.59748e-05
7.60503e-05
7.61249e-05
7.61987e-05
7.62716e-05
7.63438e-05
7.64152e-05
7.64858e-05
7.65558e-05
7.6625e-05
7.66936e-05
7.67615e-05
7.68287e-05
7.68954e-05
7.69615e-05
7.7027e-05
7.70919e-05
7.71564e-05
7.72203e-05
7.72837e-05
7.73467e-05
7.74092e-05
7.74713e-05
7.75329e-05
7.75941e-05
7.76549e-05
7.77154e-05
7.77754e-05
7.7835e-05
7.78943e-05
7.79532e-05
7.80117e-05
7.80699e-05
7.81277e-05
7.81851e-05
7.82421e-05
7.82988e-05
7.83551e-05
7.8411e-05
7.84665e-05
7.85216e-05
7.85763e-05
7.86306e-05
7.86845e-05
7.87379e-05
7.87909e-05
7.88435e-05
7.88956e-05
7.89472e-05
7.89983e-05
7.90489e-05
7.90991e-05
7.91487e-05
7.91978e-05
7.92463e-05
7.92944e-05
7.93418e-05
7.93887e-05
7.94351e-05
7.94809e-05
7.95261e-05
7.95707e-05
7.96148e-05
7.96583e-05
7.97012e-05
7.97436e-05
7.97853e-05
7.98265e-05
7.98672e-05
7.99072e-05
7.99468e-05
7.99858e-05
8.00242e-05
8.00622e-05
8.00996e-05
8.01365e-05
8.0173e-05
8.0209e-05
8.02445e-05
8.02796e-05
8.03143e-05
8.03486e-05
8.03826e-05
8.04161e-05
8.04494e-05
8.04823e-05
8.0515e-05
8.05473e-05
8.05794e-05
8.06113e-05
8.0643e-05
8.06746e-05
8.07059e-05
8.07371e-05
8.07682e-05
8.07992e-05
8.08302e-05
8.0861e-05
8.08919e-05
8.09227e-05
8.09535e-05
8.09844e-05
8.10152e-05
8.10461e-05
8.10771e-05
8.11082e-05
8.11393e-05
8.11705e-05
8.12019e-05
8.12333e-05
8.12649e-05
8.12966e-05
8.13284e-05
8.13603e-05
8.13924e-05
8.14247e-05
8.1457e-05
8.14895e-05
8.15222e-05
8.1555e-05
8.15879e-05
8.16209e-05
8.1654e-05
8.16873e-05
8.17206e-05
8.17541e-05
8.17876e-05
8.18213e-05
8.1855e-05
8.18887e-05
8.19225e-05
8.19564e-05
8.19902e-05
8.20241e-05
8.2058e-05
8.20919e-05
8.21258e-05
8.21596e-05
8.21934e-05
8.22272e-05
8.22609e-05
8.22945e-05
8.23281e-05
8.23616e-05
8.2395e-05
8.24284e-05
8.24616e-05
8.24947e-05
8.25277e-05
8.25607e-05
8.25935e-05
8.26262e-05
8.26587e-05
8.26912e-05
8.27236e-05
8.27559e-05
8.2788e-05
8.28201e-05
8.28521e-05
8.2884e-05
8.29158e-05
8.29476e-05
8.29793e-05
8.30109e-05
8.30426e-05
8.30742e-05
8.31058e-05
8.31374e-05
8.3169e-05
8.32007e-05
8.32324e-05
8.32642e-05
8.32961e-05
8.3328e-05
8.33601e-05
8.33923e-05
8.34246e-05
8.34571e-05
8.34898e-05
8.35227e-05
8.35558e-05
8.35891e-05
8.36227e-05
8.36565e-05
8.36906e-05
8.37249e-05
8.37596e-05
8.37946e-05
8.38299e-05
8.38655e-05
8.39015e-05
8.39378e-05
8.39745e-05
8.40116e-05
8.4049e-05
8.40869e-05
8.41251e-05
8.41636e-05
8.42026e-05
8.4242e-05
8.42817e-05
8.43219e-05
8.43624e-05
8.44033e-05
8.44446e-05
8.44863e-05
8.45283e-05
8.45707e-05
8.46134e-05
8.46565e-05
8.46999e-05
8.47436e-05
8.47877e-05
8.4832e-05
8.48765e-05
8.49214e-05
8.49665e-05
8.50118e-05
8.50573e-05
8.5103e-05
8.51489e-05
8.51949e-05
8.52411e-05
8.52874e-05
8.53338e-05
8.53802e-05
8.54268e-05
8.54733e-05
8.55199e-05
8.55664e-05
8.56129e-05
8.56594e-05
8.57058e-05
8.57521e-05
8.57983e-05
8.58444e-05
8.58903e-05
8.5936e-05
8.59816e-05
8.6027e-05
8.60721e-05
8.6117e-05
8.61616e-05
8.6206e-05
8.625e-05
8.62938e-05
8.63373e-05
8.63804e-05
8.64232e-05
8.64656e-05
8.65076e-05
8.65493e-05
8.65906e-05
8.66315e-05
8.6672e-05
8.6712e-05
8.67517e-05
8.67909e-05
8.68296e-05
8.6868e-05
8.69058e-05
8.69433e-05
8.69803e-05
8.70168e-05
8.70528e-05
8.70884e-05
8.71236e-05
8.71582e-05
8.71924e-05
8.72262e-05
8.72594e-05
8.72923e-05
8.73246e-05
8.73565e-05
8.73879e-05
8.74189e-05
8.74494e-05
8.74795e-05
8.75091e-05
8.75382e-05
8.7567e-05
8.75953e-05
8.76231e-05
8.76505e-05
8.76775e-05
8.77041e-05
8.77303e-05
8.7756e-05
8.77813e-05
8.78063e-05
8.78308e-05
8.78549e-05
8.78787e-05
8.79021e-05
8.79251e-05
8.79477e-05
8.79699e-05
8.79918e-05
8.80133e-05
8.80345e-05
8.80553e-05
8.80758e-05
8.8096e-05
8.81158e-05
8.81353e-05
8.81544e-05
8.81733e-05
8.81918e-05
8.82101e-05
8.8228e-05
8.82457e-05
8.8263e-05
8.82801e-05
8.82969e-05
8.83135e-05
8.83298e-05
8.83458e-05
8.83615e-05
8.8377e-05
8.83923e-05
8.84074e-05
8.84222e-05
8.84367e-05
8.84511e-05
8.84652e-05
8.84792e-05
8.84929e-05
8.85064e-05
8.85197e-05
8.85329e-05
8.85458e-05
8.85586e-05
8.85711e-05
8.85835e-05
8.85958e-05
8.86078e-05
8.86197e-05
8.86314e-05
8.8643e-05
8.86544e-05
8.86656e-05
8.86767e-05
8.86876e-05
8.86983e-05
8.87089e-05
8.87194e-05
8.87296e-05
8.87397e-05
8.87497e-05
8.87595e-05
8.87691e-05
8.87785e-05
8.87878e-05
8.87969e-05
8.88058e-05
8.88145e-05
8.8823e-05
8.88313e-05
8.88394e-05
8.88473e-05
8.88549e-05
8.88624e-05
8.88696e-05
8.88765e-05
8.88832e-05
8.88896e-05
8.88958e-05
8.89016e-05
8.89072e-05
8.89125e-05
8.89174e-05
8.8922e-05
8.89263e-05
8.89302e-05
8.89338e-05
8.8937e-05
8.89399e-05
8.89423e-05
8.89443e-05
8.89459e-05
8.89471e-05
8.89479e-05
8.89482e-05
8.89481e-05
8.89475e-05
8.89464e-05
8.89449e-05
8.89428e-05
8.89403e-05
8.89373e-05
8.89337e-05
8.89297e-05
8.89251e-05
8.892e-05
8.89144e-05
8.89082e-05
8.89015e-05
8.88943e-05
8.88865e-05
8.88782e-05
8.88694e-05
8.886e-05
8.88501e-05
8.88397e-05
8.88287e-05
8.88172e-05
8.88053e-05
8.87928e-05
8.87798e-05
8.87663e-05
8.87524e-05
8.87379e-05
8.87231e-05
8.87078e-05
8.8692e-05
8.86759e-05
8.86593e-05
8.86424e-05
8.86251e-05
8.86074e-05
8.85894e-05
8.85711e-05
8.85525e-05
8.85336e-05
8.85145e-05
8.84951e-05
8.84756e-05
8.84558e-05
8.84359e-05
8.84158e-05
8.83956e-05
8.83753e-05
8.83549e-05
8.83345e-05
8.83141e-05
8.82936e-05
8.82732e-05
8.82528e-05
8.82324e-05
8.82122e-05
8.8192e-05
8.8172e-05
8.81522e-05
8.81325e-05
8.81131e-05
8.80939e-05
8.80749e-05
8.80561e-05
8.80377e-05
8.80196e-05
8.80018e-05
8.79843e-05
8.79672e-05
8.79505e-05
8.79342e-05
8.79182e-05
8.79028e-05
8.78877e-05
8.78731e-05
8.7859e-05
8.78453e-05
8.78321e-05
8.78195e-05
8.78073e-05
8.77956e-05
8.77845e-05
8.77739e-05
8.77638e-05
8.77543e-05
8.77453e-05
8.77368e-05
8.77289e-05
8.77216e-05
8.77148e-05
8.77085e-05
8.77028e-05
8.76976e-05
8.7693e-05
8.76889e-05
8.76853e-05
8.76822e-05
8.76797e-05
8.76776e-05
8.76761e-05
8.76751e-05
8.76745e-05
8.76744e-05
8.76748e-05
8.76756e-05
8.76769e-05
8.76786e-05
8.76807e-05
8.76832e-05
8.76861e-05
8.76894e-05
8.7693e-05
8.76969e-05
8.77012e-05
8.77058e-05
8.77107e-05
8.77159e-05
8.77213e-05
8.7727e-05
8.77328e-05
8.7739e-05
8.77452e-05
8.77517e-05
8.77584e-05
8.77651e-05
8.7772e-05
8.7779e-05
8.77861e-05
8.77933e-05
8.78005e-05
8.78077e-05
8.7815e-05
8.78223e-05
8.78296e-05
8.78368e-05
8.7844e-05
8.78511e-05
8.78582e-05
8.78652e-05
8.78721e-05
8.78789e-05
8.78855e-05
8.7892e-05
8.78983e-05
8.79045e-05
8.79105e-05
8.79164e-05
8.7922e-05
8.79274e-05
8.79326e-05
8.79376e-05
8.79423e-05
8.79469e-05
8.79511e-05
8.79552e-05
8.79589e-05
8.79625e-05
8.79657e-05
8.79687e-05
8.79714e-05
8.79739e-05
8.79761e-05
8.7978e-05
8.79797e-05
8.79811e-05
8.79823e-05
8.79831e-05
8.79838e-05
8.79842e-05
8.79843e-05
8.79842e-05
8.79839e-05
8.79834e-05
8.79826e-05
8.79817e-05
8.79805e-05
8.79792e-05
8.79777e-05
8.7976e-05
8.79742e-05
8.79722e-05
8.79701e-05
8.79679e-05
8.79656e-05
8.79632e-05
8.79608e-05
8.79583e-05
8.79557e-05
8.79531e-05
8.79506e-05
8.7948e-05
8.79454e-05
8.79429e-05
8.79404e-05
8.7938e-05
8.79357e-05
8.79335e-05
8.79314e-05
8.79294e-05
8.79276e-05
8.79259e-05
8.79244e-05
8.79231e-05
8.7922e-05
8.79211e-05
8.79204e-05
8.792e-05
8.79198e-05
8.79199e-05
8.79203e-05
8.7921e-05
8.79219e-05
8.79232e-05
8.79247e-05
8.79266e-05
8.79288e-05
8.79313e-05
8.79342e-05
8.79373e-05
8.79409e-05
8.79447e-05
8.79489e-05
8.79535e-05
8.79584e-05
8.79636e-05
8.79692e-05
8.79751e-05
8.79813e-05
8.79878e-05
8.79947e-05
8.80019e-05
8.80093e-05
8.80171e-05
8.80252e-05
8.80335e-05
8.80421e-05
8.80509e-05
8.806e-05
8.80693e-05
8.80788e-05
8.80885e-05
8.80983e-05
8.81084e-05
8.81186e-05
8.81289e-05
8.81394e-05
8.81499e-05
8.81605e-05
8.81712e-05
8.8182e-05
8.81928e-05
8.82035e-05
8.82143e-05
8.82251e-05
8.82358e-05
8.82465e-05
8.8257e-05
8.82675e-05
8.82779e-05
8.82882e-05
8.82983e-05
8.83082e-05
8.8318e-05
8.83276e-05
8.83369e-05
8.83461e-05
8.8355e-05
8.83637e-05
8.83721e-05
8.83802e-05
8.83881e-05
8.83957e-05
8.84029e-05
8.84099e-05
8.84165e-05
8.84228e-05
8.84288e-05
8.84344e-05
8.84397e-05
8.84446e-05
8.84492e-05
8.84535e-05
8.84573e-05
8.84608e-05
8.8464e-05
8.84668e-05
8.84692e-05
8.84712e-05
8.84729e-05
8.84743e-05
8.84753e-05
8.84759e-05
8.84762e-05
8.84761e-05
8.84757e-05
8.8475e-05
8.8474e-05
8.84726e-05
8.84709e-05
8.84689e-05
8.84666e-05
8.8464e-05
8.84612e-05
8.8458e-05
8.84546e-05
8.84509e-05
8.84469e-05
8.84427e-05
8.84382e-05
8.84335e-05
8.84286e-05
8.84235e-05
8.84181e-05
8.84125e-05
8.84067e-05
8.84008e-05
8.83946e-05
8.83882e-05
8.83816e-05
8.83749e-05
8.8368e-05
8.83609e-05
8.83537e-05
8.83462e-05
8.83387e-05
8.83309e-05
8.8323e-05
8.83149e-05
8.83067e-05
8.82983e-05
8.82898e-05
8.82811e-05
8.82723e-05
8.82632e-05
8.82541e-05
8.82447e-05
8.82353e-05
8.82256e-05
8.82158e-05
8.82058e-05
8.81956e-05
8.81853e-05
8.81747e-05
8.8164e-05
8.81532e-05
8.81421e-05
8.81308e-05
8.81194e-05
8.81077e-05
8.80959e-05
8.80838e-05
8.80716e-05
8.80591e-05
8.80465e-05
8.80336e-05
8.80205e-05
8.80072e-05
8.79937e-05
8.798e-05
8.79661e-05
8.79519e-05
8.79376e-05
8.7923e-05
8.79082e-05
8.78932e-05
8.7878e-05
8.78626e-05
8.78469e-05
8.78311e-05
8.78151e-05
8.77989e-05
8.77825e-05
8.77659e-05
8.77492e-05
8.77323e-05
8.77152e-05
8.7698e-05
8.76806e-05
8.7663e-05
8.76454e-05
8.76276e-05
8.76097e-05
8.75917e-05
8.75736e-05
8.75554e-05
8.75372e-05
8.75188e-05
8.75005e-05
8.7482e-05
8.74636e-05
8.74451e-05
8.74266e-05
8.7408e-05
8.73895e-05
8.7371e-05
8.73526e-05
8.73342e-05
8.73158e-05
8.72975e-05
8.72792e-05
8.7261e-05
8.72429e-05
8.7225e-05
8.72071e-05
8.71893e-05
8.71717e-05
8.71541e-05
8.71368e-05
8.71195e-05
8.71025e-05
8.70855e-05
8.70688e-05
8.70522e-05
8.70358e-05
8.70196e-05
8.70036e-05
8.69877e-05
8.69721e-05
8.69566e-05
8.69414e-05
8.69263e-05
8.69115e-05
8.68969e-05
8.68824e-05
8.68682e-05
8.68542e-05
8.68405e-05
8.68269e-05
8.68135e-05
8.68004e-05
8.67875e-05
8.67747e-05
8.67622e-05
8.67499e-05
8.67379e-05
8.6726e-05
8.67143e-05
8.67028e-05
8.66916e-05
8.66805e-05
8.66696e-05
8.6659e-05
8.66485e-05
8.66382e-05
8.66282e-05
8.66183e-05
8.66086e-05
8.65991e-05
8.65898e-05
8.65806e-05
8.65717e-05
8.6563e-05
8.65544e-05
8.6546e-05
8.65378e-05
8.65298e-05
8.6522e-05
8.65144e-05
8.6507e-05
8.64997e-05
8.64927e-05
8.64858e-05
8.64791e-05
8.64726e-05
8.64664e-05
8.64603e-05
8.64544e-05
8.64487e-05
8.64432e-05
8.64379e-05
8.64329e-05
8.6428e-05
8.64234e-05
8.64189e-05
8.64147e-05
8.64107e-05
8.64069e-05
8.64033e-05
8.64e-05
8.63969e-05
8.6394e-05
8.63913e-05
8.63889e-05
8.63866e-05
8.63846e-05
8.63829e-05
8.63813e-05
8.638e-05
8.63789e-05
8.63781e-05
8.63774e-05
8.6377e-05
8.63768e-05
8.63768e-05
8.6377e-05
8.63774e-05
8.6378e-05
8.63788e-05
8.63798e-05
8.6381e-05
8.63824e-05
8.6384e-05
8.63857e-05
8.63876e-05
8.63897e-05
8.63919e-05
8.63942e-05
8.63967e-05
8.63993e-05
8.64021e-05
8.64049e-05
8.64079e-05
8.64109e-05
8.6414e-05
8.64172e-05
8.64205e-05
8.64238e-05
8.64272e-05
8.64306e-05
8.64341e-05
8.64376e-05
8.64411e-05
8.64446e-05
8.64481e-05
8.64516e-05
8.64551e-05
8.64585e-05
8.6462e-05
8.64654e-05
8.64687e-05
8.6472e-05
8.64753e-05
8.64785e-05
8.64816e-05
8.64847e-05
8.64877e-05
8.64907e-05
8.64935e-05
8.64963e-05
8.6499e-05
8.65017e-05
8.65043e-05
8.65068e-05
8.65092e-05
8.65115e-05
8.65138e-05
8.65161e-05
8.65182e-05
8.65203e-05
8.65224e-05
8.65244e-05
8.65264e-05
8.65283e-05
8.65302e-05
8.65321e-05
8.6534e-05
8.65358e-05
8.65377e-05
8.65396e-05
8.65415e-05
8.65434e-05
8.65453e-05
8.65473e-05
8.65494e-05
8.65515e-05
8.65537e-05
8.6556e-05
8.65583e-05
8.65608e-05
8.65633e-05
8.6566e-05
8.65687e-05
8.65716e-05
8.65747e-05
8.65778e-05
8.65812e-05
8.65846e-05
8.65882e-05
8.6592e-05
8.6596e-05
8.66001e-05
8.66043e-05
8.66088e-05
8.66134e-05
8.66182e-05
8.66232e-05
8.66283e-05
8.66336e-05
8.66391e-05
8.66447e-05
8.66505e-05
8.66564e-05
8.66625e-05
8.66687e-05
8.66751e-05
8.66816e-05
8.66882e-05
8.66949e-05
8.67017e-05
8.67086e-05
8.67156e-05
8.67226e-05
8.67297e-05
8.67369e-05
8.67441e-05
8.67513e-05
8.67585e-05
8.67656e-05
8.67728e-05
8.67799e-05
8.6787e-05
8.6794e-05
8.68009e-05
8.68077e-05
8.68144e-05
8.6821e-05
8.68274e-05
8.68337e-05
8.68398e-05
8.68457e-05
8.68515e-05
8.6857e-05
8.68623e-05
8.68673e-05
8.68722e-05
8.68767e-05
8.6881e-05
8.6885e-05
8.68888e-05
8.68922e-05
8.68954e-05
8.68982e-05
8.69007e-05
8.69029e-05
8.69048e-05
8.69064e-05
8.69076e-05
8.69086e-05
8.69091e-05
8.69094e-05
8.69093e-05
8.6909e-05
8.69083e-05
8.69073e-05
8.6906e-05
8.69043e-05
8.69024e-05
8.69002e-05
8.68978e-05
8.6895e-05
8.6892e-05
8.68888e-05
8.68854e-05
8.68817e-05
8.68778e-05
8.68737e-05
8.68695e-05
8.68651e-05
8.68605e-05
8.68558e-05
8.6851e-05
8.68462e-05
8.68412e-05
8.68362e-05
8.68311e-05
8.68261e-05
8.6821e-05
8.68159e-05
8.68109e-05
8.6806e-05
8.68011e-05
8.67962e-05
8.67915e-05
8.6787e-05
8.67825e-05
8.67783e-05
8.67742e-05
8.67703e-05
8.67666e-05
8.67631e-05
8.67599e-05
8.67569e-05
8.67542e-05
8.67517e-05
8.67496e-05
8.67478e-05
8.67462e-05
8.6745e-05
8.67442e-05
8.67436e-05
8.67435e-05
8.67436e-05
8.67442e-05
8.6745e-05
8.67463e-05
8.67479e-05
8.675e-05
8.67523e-05
8.67551e-05
8.67582e-05
8.67617e-05
8.67656e-05
8.67698e-05
8.67744e-05
8.67794e-05
8.67847e-05
8.67903e-05
8.67963e-05
8.68026e-05
8.68092e-05
8.68161e-05
8.68234e-05
8.68309e-05
8.68386e-05
8.68467e-05
8.68549e-05
8.68634e-05
8.68721e-05
8.6881e-05
8.68901e-05
8.68994e-05
8.69088e-05
8.69183e-05
8.69279e-05
8.69376e-05
8.69474e-05
8.69573e-05
8.69671e-05
8.6977e-05
8.69869e-05
8.69967e-05
8.70065e-05
8.70162e-05
8.70258e-05
8.70352e-05
8.70446e-05
8.70537e-05
8.70627e-05
8.70715e-05
8.70801e-05
8.70884e-05
8.70964e-05
8.71042e-05
8.71116e-05
8.71187e-05
8.71255e-05
8.71318e-05
8.71378e-05
8.71434e-05
8.71485e-05
8.71532e-05
8.71574e-05
8.71611e-05
8.71643e-05
8.7167e-05
8.71691e-05
8.71707e-05
8.71717e-05
8.71721e-05
8.71719e-05
8.71711e-05
8.71697e-05
8.71676e-05
8.71649e-05
8.71616e-05
8.71575e-05
8.71528e-05
8.71474e-05
8.71413e-05
8.71345e-05
8.71271e-05
8.71189e-05
8.711e-05
8.71004e-05
8.70901e-05
8.7079e-05
8.70673e-05
8.70549e-05
8.70417e-05
8.70279e-05
8.70134e-05
8.69981e-05
8.69823e-05
8.69657e-05
8.69485e-05
8.69306e-05
8.69122e-05
8.68931e-05
8.68734e-05
8.68531e-05
8.68322e-05
8.68108e-05
8.67888e-05
8.67664e-05
8.67434e-05
8.672e-05
8.66961e-05
8.66718e-05
8.66471e-05
8.6622e-05
8.65966e-05
8.65709e-05
8.65448e-05
8.65185e-05
8.6492e-05
8.64652e-05
8.64383e-05
8.64112e-05
8.6384e-05
8.63567e-05
8.63293e-05
8.63019e-05
8.62745e-05
8.62472e-05
8.62199e-05
8.61927e-05
8.61657e-05
8.61388e-05
8.6112e-05
8.60855e-05
8.60593e-05
8.60333e-05
8.60076e-05
8.59823e-05
8.59573e-05
8.59326e-05
8.59084e-05
8.58846e-05
8.58613e-05
8.58385e-05
8.58161e-05
8.57943e-05
8.5773e-05
8.57522e-05
8.57321e-05
8.57125e-05
8.56935e-05
8.56751e-05
8.56573e-05
8.56402e-05
8.56237e-05
8.56078e-05
8.55926e-05
8.55781e-05
8.55642e-05
8.55509e-05
8.55383e-05
8.55264e-05
8.55151e-05
8.55044e-05
8.54944e-05
8.5485e-05
8.54762e-05
8.5468e-05
8.54604e-05
8.54533e-05
8.54468e-05
8.54409e-05
8.54354e-05
8.54305e-05
8.5426e-05
8.5422e-05
8.54184e-05
8.54152e-05
8.54124e-05
8.541e-05
8.54078e-05
8.5406e-05
8.54044e-05
8.54031e-05
8.5402e-05
8.54011e-05
8.54003e-05
8.53996e-05
8.5399e-05
8.53985e-05
8.5398e-05
8.53975e-05
8.5397e-05
8.53963e-05
8.53956e-05
8.53948e-05
8.53937e-05
8.53925e-05
8.53911e-05
8.53894e-05
8.53874e-05
8.53851e-05
8.53824e-05
8.53794e-05
8.53761e-05
8.53722e-05
8.5368e-05
8.53632e-05
8.5358e-05
8.53523e-05
8.53461e-05
8.53393e-05
8.53319e-05
8.53239e-05
8.53154e-05
8.53062e-05
8.52964e-05
8.52859e-05
8.52748e-05
8.5263e-05
8.52505e-05
8.52374e-05
8.52235e-05
8.5209e-05
8.51937e-05
8.51778e-05
8.51611e-05
8.51437e-05
8.51256e-05
8.51068e-05
8.50873e-05
8.50671e-05
8.50462e-05
8.50245e-05
8.50022e-05
8.49792e-05
8.49556e-05
8.49312e-05
8.49062e-05
8.48806e-05
8.48543e-05
8.48274e-05
8.47998e-05
8.47717e-05
8.4743e-05
8.47137e-05
8.46838e-05
8.46535e-05
8.46225e-05
8.45911e-05
8.45592e-05
8.45268e-05
8.4494e-05
8.44607e-05
8.44271e-05
8.4393e-05
8.43585e-05
8.43237e-05
8.42886e-05
8.42532e-05
8.42174e-05
8.41814e-05
8.41451e-05
8.41087e-05
8.4072e-05
8.40351e-05
8.39981e-05
8.39609e-05
8.39236e-05
8.38863e-05
8.38489e-05
8.38114e-05
8.37739e-05
8.37364e-05
8.3699e-05
8.36616e-05
8.36243e-05
8.35871e-05
8.355e-05
8.3513e-05
8.34763e-05
8.34397e-05
8.34034e-05
8.33673e-05
8.33314e-05
8.32959e-05
8.32607e-05
8.32258e-05
8.31912e-05
8.31571e-05
8.31234e-05
8.309e-05
8.30572e-05
8.30248e-05
8.29929e-05
8.29615e-05
8.29306e-05
8.29003e-05
8.28705e-05
8.28414e-05
8.28128e-05
8.27849e-05
8.27575e-05
8.27309e-05
8.27049e-05
8.26796e-05
8.26549e-05
8.2631e-05
8.26078e-05
8.25853e-05
8.25635e-05
8.25425e-05
8.25222e-05
8.25026e-05
8.24838e-05
8.24658e-05
8.24485e-05
8.2432e-05
8.24162e-05
8.24012e-05
8.23869e-05
8.23734e-05
8.23606e-05
8.23486e-05
8.23372e-05
8.23266e-05
8.23167e-05
8.23074e-05
8.22989e-05
8.2291e-05
8.22837e-05
8.2277e-05
8.2271e-05
8.22655e-05
8.22606e-05
8.22563e-05
8.22524e-05
8.22491e-05
8.22462e-05
8.22437e-05
8.22417e-05
8.224e-05
8.22387e-05
8.22377e-05
8.22371e-05
8.22366e-05
8.22364e-05
8.22365e-05
8.22366e-05
8.22369e-05
8.22374e-05
8.22379e-05
8.22384e-05
8.22389e-05
8.22394e-05
8.22399e-05
8.22403e-05
8.22406e-05
8.22407e-05
8.22406e-05
8.22404e-05
8.22399e-05
8.22392e-05
8.22382e-05
8.22369e-05
8.22352e-05
8.22332e-05
8.22309e-05
8.22281e-05
8.2225e-05
8.22214e-05
8.22174e-05
8.22129e-05
8.2208e-05
8.22027e-05
8.21968e-05
8.21905e-05
8.21837e-05
8.21763e-05
8.21686e-05
8.21603e-05
8.21515e-05
8.21423e-05
8.21326e-05
8.21224e-05
8.21118e-05
8.21008e-05
8.20893e-05
8.20774e-05
8.20652e-05
8.20525e-05
8.20395e-05
8.20262e-05
8.20126e-05
8.19987e-05
8.19846e-05
8.19702e-05
8.19557e-05
8.1941e-05
8.19262e-05
8.19112e-05
8.18962e-05
8.18812e-05
8.18661e-05
8.18511e-05
8.18362e-05
8.18214e-05
8.18068e-05
8.17923e-05
8.1778e-05
8.1764e-05
8.17503e-05
8.17369e-05
8.17239e-05
8.17113e-05
8.16991e-05
8.16874e-05
8.16762e-05
8.16655e-05
8.16554e-05
8.16459e-05
8.1637e-05
8.16288e-05
8.16213e-05
8.16145e-05
8.16084e-05
8.16031e-05
8.15986e-05
8.15949e-05
8.15921e-05
8.15901e-05
8.1589e-05
8.15888e-05
8.15894e-05
8.1591e-05
8.15936e-05
8.1597e-05
8.16015e-05
8.16069e-05
8.16132e-05
8.16205e-05
8.16288e-05
8.16381e-05
8.16484e-05
8.16596e-05
8.16718e-05
8.1685e-05
8.16992e-05
8.17143e-05
8.17304e-05
8.17474e-05
8.17654e-05
8.17843e-05
8.18041e-05
8.18249e-05
8.18465e-05
8.1869e-05
8.18924e-05
8.19167e-05
8.19418e-05
8.19678e-05
8.19945e-05
8.20221e-05
8.20504e-05
8.20796e-05
8.21094e-05
8.214e-05
8.21714e-05
8.22034e-05
8.22361e-05
8.22695e-05
8.23035e-05
8.23382e-05
8.23735e-05
8.24094e-05
8.24459e-05
8.24829e-05
8.25205e-05
8.25587e-05
8.25973e-05
8.26365e-05
8.26762e-05
8.27163e-05
8.27569e-05
8.2798e-05
8.28395e-05
8.28814e-05
8.29238e-05
8.29665e-05
8.30097e-05
8.30532e-05
8.3097e-05
8.31412e-05
8.31858e-05
8.32306e-05
8.32758e-05
8.33213e-05
8.33671e-05
8.34131e-05
8.34594e-05
8.3506e-05
8.35528e-05
8.35999e-05
8.36471e-05
8.36946e-05
8.37423e-05
8.37901e-05
8.38381e-05
8.38863e-05
8.39346e-05
8.39831e-05
8.40316e-05
8.40803e-05
8.41291e-05
8.41779e-05
8.42268e-05
8.42757e-05
8.43247e-05
8.43737e-05
8.44226e-05
8.44716e-05
8.45205e-05
8.45694e-05
8.46182e-05
8.46669e-05
8.47156e-05
8.47641e-05
8.48124e-05
8.48607e-05
8.49087e-05
8.49566e-05
8.50042e-05
8.50517e-05
8.50989e-05
8.51458e-05
8.51925e-05
8.52389e-05
8.5285e-05
8.53307e-05
8.53761e-05
8.54212e-05
8.54659e-05
8.55103e-05
8.55542e-05
8.55978e-05
8.56409e-05
8.56836e-05
8.57259e-05
8.57677e-05
8.58091e-05
8.585e-05
8.58905e-05
8.59305e-05
8.597e-05
8.6009e-05
8.60476e-05
8.60857e-05
8.61232e-05
8.61603e-05
8.6197e-05
8.62331e-05
8.62688e-05
8.6304e-05
8.63387e-05
8.6373e-05
8.64069e-05
8.64403e-05
8.64732e-05
8.65058e-05
8.65379e-05
8.65697e-05
8.6601e-05
8.66321e-05
8.66627e-05
8.6693e-05
8.6723e-05
8.67528e-05
8.67822e-05
8.68113e-05
8.68402e-05
8.68689e-05
8.68974e-05
8.69257e-05
8.69538e-05
8.69818e-05
8.70096e-05
8.70373e-05
8.7065e-05
8.70925e-05
8.712e-05
8.71475e-05
8.71749e-05
8.72024e-05
8.72298e-05
8.72573e-05
8.72848e-05
8.73124e-05
8.734e-05
8.73678e-05
8.73956e-05
8.74235e-05
8.74516e-05
8.74798e-05
8.75081e-05
8.75365e-05
8.75651e-05
8.75939e-05
8.76228e-05
8.76518e-05
8.7681e-05
8.77104e-05
8.77399e-05
8.77695e-05
8.77993e-05
8.78293e-05
8.78594e-05
8.78896e-05
8.79199e-05
8.79503e-05
8.79808e-05
8.80114e-05
8.80421e-05
8.80728e-05
8.81035e-05
8.81343e-05
8.81652e-05
8.8196e-05
8.82267e-05
8.82575e-05
8.82882e-05
8.83188e-05
8.83493e-05
8.83797e-05
8.841e-05
8.84402e-05
8.84701e-05
8.84999e-05
8.85295e-05
8.85588e-05
8.8588e-05
8.86168e-05
8.86454e-05
8.86737e-05
8.87017e-05
8.87293e-05
8.87567e-05
8.87836e-05
8.88102e-05
8.88365e-05
8.88623e-05
8.88878e-05
8.89128e-05
8.89374e-05
8.89616e-05
8.89854e-05
8.90088e-05
8.90317e-05
8.90541e-05
8.90762e-05
8.90977e-05
8.91189e-05
8.91396e-05
8.91599e-05
8.91797e-05
8.91991e-05
8.92181e-05
8.92367e-05
8.92549e-05
8.92727e-05
8.92901e-05
8.93072e-05
8.93239e-05
8.93402e-05
8.93562e-05
8.93719e-05
8.93873e-05
8.94024e-05
8.94173e-05
8.94319e-05
8.94462e-05
8.94603e-05
8.94743e-05
8.9488e-05
8.95016e-05
8.95151e-05
8.95284e-05
8.95416e-05
8.95547e-05
8.95677e-05
8.95807e-05
8.95937e-05
8.96066e-05
8.96195e-05
8.96324e-05
8.96453e-05
8.96583e-05
8.96713e-05
8.96844e-05
8.96975e-05
8.97107e-05
8.9724e-05
8.97375e-05
8.9751e-05
8.97646e-05
8.97784e-05
8.97923e-05
8.98063e-05
8.98205e-05
8.98348e-05
8.98492e-05
8.98638e-05
8.98785e-05
8.98933e-05
8.99083e-05
8.99233e-05
8.99386e-05
8.99539e-05
8.99693e-05
8.99849e-05
9.00005e-05
9.00162e-05
9.0032e-05
9.00478e-05
9.00637e-05
9.00797e-05
9.00956e-05
9.01116e-05
9.01276e-05
9.01435e-05
9.01594e-05
9.01753e-05
9.01911e-05
9.02069e-05
9.02225e-05
9.02381e-05
9.02535e-05
9.02688e-05
9.02839e-05
9.02989e-05
9.03137e-05
9.03282e-05
9.03426e-05
9.03568e-05
9.03707e-05
9.03844e-05
9.03978e-05
9.04109e-05
9.04238e-05
9.04363e-05
9.04486e-05
9.04605e-05
9.04721e-05
9.04834e-05
9.04944e-05
9.0505e-05
9.05152e-05
9.05251e-05
9.05346e-05
9.05438e-05
9.05526e-05
9.05611e-05
9.05692e-05
9.05769e-05
9.05842e-05
9.05912e-05
9.05979e-05
9.06041e-05
9.06101e-05
9.06156e-05
9.06209e-05
9.06258e-05
9.06303e-05
9.06346e-05
9.06385e-05
9.06422e-05
9.06455e-05
9.06485e-05
9.06513e-05
9.06538e-05
9.0656e-05
9.0658e-05
9.06598e-05
9.06613e-05
9.06626e-05
9.06638e-05
9.06647e-05
9.06655e-05
9.0666e-05
9.06665e-05
9.06668e-05
9.06669e-05
9.0667e-05
9.06669e-05
9.06667e-05
9.06665e-05
9.06662e-05
9.06658e-05
9.06653e-05
9.06648e-05
9.06643e-05
9.06637e-05
9.06632e-05
9.06626e-05
9.0662e-05
9.06614e-05
9.06609e-05
9.06603e-05
9.06598e-05
9.06593e-05
9.06588e-05
9.06584e-05
9.0658e-05
9.06577e-05
9.06574e-05
9.06572e-05
9.0657e-05
9.06569e-05
9.06568e-05
9.06568e-05
9.06568e-05
9.06569e-05
9.06571e-05
9.06573e-05
9.06576e-05
9.06579e-05
9.06583e-05
9.06587e-05
9.06592e-05
9.06597e-05
9.06602e-05
9.06608e-05
9.06614e-05
9.06621e-05
9.06627e-05
9.06634e-05
9.06641e-05
9.06648e-05
9.06655e-05
9.06662e-05
9.06669e-05
9.06675e-05
9.06682e-05
9.06688e-05
9.06694e-05
9.06699e-05
9.06704e-05
9.06709e-05
9.06713e-05
9.06716e-05
9.06719e-05
9.06721e-05
9.06722e-05
9.06722e-05
9.06722e-05
9.0672e-05
9.06718e-05
9.06714e-05
9.06709e-05
9.06703e-05
9.06696e-05
9.06688e-05
9.06678e-05
9.06667e-05
9.06655e-05
9.06641e-05
9.06626e-05
9.06609e-05
9.0659e-05
9.0657e-05
9.06549e-05
9.06526e-05
9.06501e-05
9.06474e-05
9.06445e-05
9.06415e-05
9.06383e-05
9.06349e-05
9.06314e-05
9.06276e-05
9.06237e-05
9.06196e-05
9.06153e-05
9.06108e-05
9.06061e-05
9.06012e-05
9.05962e-05
9.05909e-05
9.05855e-05
9.05798e-05
9.0574e-05
9.0568e-05
9.05618e-05
9.05554e-05
9.05489e-05
9.05421e-05
9.05352e-05
9.05281e-05
9.05209e-05
9.05134e-05
9.05058e-05
9.04981e-05
9.04901e-05
9.04821e-05
9.04738e-05
9.04655e-05
9.04569e-05
9.04483e-05
9.04395e-05
9.04306e-05
9.04216e-05
9.04125e-05
9.04032e-05
9.03939e-05
9.03844e-05
9.03749e-05
9.03653e-05
9.03557e-05
9.03459e-05
9.03361e-05
9.03263e-05
9.03164e-05
9.03065e-05
9.02966e-05
9.02866e-05
9.02767e-05
9.02667e-05
9.02568e-05
9.02469e-05
9.0237e-05
9.02271e-05
9.02173e-05
9.02075e-05
9.01979e-05
9.01882e-05
9.01787e-05
9.01693e-05
9.01599e-05
9.01507e-05
9.01416e-05
9.01326e-05
9.01237e-05
9.0115e-05
9.01064e-05
9.0098e-05
9.00898e-05
9.00817e-05
9.00739e-05
9.00662e-05
9.00587e-05
9.00514e-05
9.00443e-05
9.00374e-05
9.00308e-05
9.00244e-05
9.00182e-05
9.00122e-05
9.00065e-05
9.0001e-05
8.99958e-05
8.99908e-05
8.99861e-05
8.99817e-05
8.99775e-05
8.99736e-05
8.997e-05
8.99666e-05
8.99635e-05
8.99606e-05
8.99581e-05
8.99558e-05
8.99538e-05
8.99521e-05
8.99506e-05
8.99494e-05
8.99485e-05
8.99479e-05
8.99475e-05
8.99474e-05
8.99476e-05
8.99481e-05
8.99488e-05
8.99497e-05
8.9951e-05
8.99525e-05
8.99542e-05
8.99562e-05
8.99585e-05
8.9961e-05
8.99638e-05
8.99668e-05
8.997e-05
8.99734e-05
8.99771e-05
8.99811e-05
8.99852e-05
8.99896e-05
8.99942e-05
8.9999e-05
9.0004e-05
9.00092e-05
9.00147e-05
9.00203e-05
9.00261e-05
9.00322e-05
9.00384e-05
9.00448e-05
9.00514e-05
9.00581e-05
9.00651e-05
9.00722e-05
9.00795e-05
9.0087e-05
9.00946e-05
9.01024e-05
9.01103e-05
9.01184e-05
9.01267e-05
9.01351e-05
9.01437e-05
9.01524e-05
9.01612e-05
9.01702e-05
9.01794e-05
9.01886e-05
9.0198e-05
9.02075e-05
9.02172e-05
9.0227e-05
9.02369e-05
9.02469e-05
9.02571e-05
9.02673e-05
9.02777e-05
9.02882e-05
9.02987e-05
9.03094e-05
9.03202e-05
9.03311e-05
9.03421e-05
9.03531e-05
9.03643e-05
9.03755e-05
9.03868e-05
9.03982e-05
9.04097e-05
9.04212e-05
9.04328e-05
9.04445e-05
9.04562e-05
9.0468e-05
9.04798e-05
9.04917e-05
9.05036e-05
9.05156e-05
9.05276e-05
9.05396e-05
9.05517e-05
9.05638e-05
9.05759e-05
9.0588e-05
9.06001e-05
9.06123e-05
9.06244e-05
9.06365e-05
9.06487e-05
9.06608e-05
9.06729e-05
9.0685e-05
9.06971e-05
9.07091e-05
9.07211e-05
9.07331e-05
9.07451e-05
9.0757e-05
9.07688e-05
9.07807e-05
9.07924e-05
9.08042e-05
9.08158e-05
9.08274e-05
9.0839e-05
9.08504e-05
9.08619e-05
9.08732e-05
9.08845e-05
9.08957e-05
9.09068e-05
9.09178e-05
9.09288e-05
9.09397e-05
9.09505e-05
9.09612e-05
9.09718e-05
9.09823e-05
9.09928e-05
9.10031e-05
9.10134e-05
9.10235e-05
9.10336e-05
9.10436e-05
9.10535e-05
9.10633e-05
9.10729e-05
9.10825e-05
9.1092e-05
9.11014e-05
9.11107e-05
9.11199e-05
9.11289e-05
9.11379e-05
9.11468e-05
9.11556e-05
9.11642e-05
9.11728e-05
9.11812e-05
9.11895e-05
9.11978e-05
9.12059e-05
9.12139e-05
9.12218e-05
9.12295e-05
9.12372e-05
9.12447e-05
9.12521e-05
9.12594e-05
9.12666e-05
9.12736e-05
9.12805e-05
9.12873e-05
9.12939e-05
9.13004e-05
9.13068e-05
9.13131e-05
9.13192e-05
9.13251e-05
9.1331e-05
9.13366e-05
9.13422e-05
9.13475e-05
9.13528e-05
9.13578e-05
9.13628e-05
9.13675e-05
9.13721e-05
9.13766e-05
9.13808e-05
9.13849e-05
9.13889e-05
9.13927e-05
9.13963e-05
9.13997e-05
9.1403e-05
9.14061e-05
9.14091e-05
9.14119e-05
9.14145e-05
9.14169e-05
9.14192e-05
9.14213e-05
9.14233e-05
9.14251e-05
9.14267e-05
9.14282e-05
9.14295e-05
9.14307e-05
9.14317e-05
9.14326e-05
9.14333e-05
9.14339e-05
9.14344e-05
9.14348e-05
9.1435e-05
9.14351e-05
9.14351e-05
9.1435e-05
9.14348e-05
9.14345e-05
9.14341e-05
9.14337e-05
9.14332e-05
9.14326e-05
9.14319e-05
9.14312e-05
9.14305e-05
9.14297e-05
9.14289e-05
9.14281e-05
9.14273e-05
9.14265e-05
9.14257e-05
9.14249e-05
9.14241e-05
9.14233e-05
9.14226e-05
9.14219e-05
9.14213e-05
9.14208e-05
9.14203e-05
9.14198e-05
9.14195e-05
9.14192e-05
9.14191e-05
9.1419e-05
9.1419e-05
9.14191e-05
9.14194e-05
9.14197e-05
9.14202e-05
9.14208e-05
9.14215e-05
9.14224e-05
9.14234e-05
9.14245e-05
9.14257e-05
9.14271e-05
9.14286e-05
9.14303e-05
9.1432e-05
9.14339e-05
9.14359e-05
9.14381e-05
9.14404e-05
9.14428e-05
9.14453e-05
9.14479e-05
9.14506e-05
9.14534e-05
9.14563e-05
9.14594e-05
9.14624e-05
9.14656e-05
9.14689e-05
9.14722e-05
9.14755e-05
9.14789e-05
9.14824e-05
9.14859e-05
9.14894e-05
9.1493e-05
9.14965e-05
9.15001e-05
9.15036e-05
9.15071e-05
9.15106e-05
9.15141e-05
9.15176e-05
9.1521e-05
9.15243e-05
9.15276e-05
9.15308e-05
9.15339e-05
9.1537e-05
9.154e-05
9.15429e-05
9.15456e-05
9.15483e-05
9.15509e-05
9.15533e-05
9.15557e-05
9.15579e-05
9.156e-05
9.1562e-05
9.15638e-05
9.15655e-05
9.15671e-05
9.15685e-05
9.15698e-05
9.1571e-05
9.15721e-05
9.1573e-05
9.15738e-05
9.15745e-05
9.1575e-05
9.15754e-05
9.15758e-05
9.1576e-05
9.15761e-05
9.15761e-05
9.1576e-05
9.15758e-05
9.15755e-05
9.15752e-05
9.15747e-05
9.15743e-05
9.15737e-05
9.15731e-05
9.15725e-05
9.15719e-05
9.15712e-05
9.15705e-05
9.15698e-05
9.15691e-05
9.15684e-05
9.15678e-05
9.15671e-05
9.15665e-05
9.1566e-05
9.15654e-05
9.1565e-05
9.15646e-05
9.15643e-05
9.15641e-05
9.15639e-05
9.15639e-05
9.15639e-05
9.15641e-05
9.15643e-05
9.15647e-05
9.15652e-05
9.15659e-05
9.15666e-05
9.15675e-05
9.15686e-05
9.15697e-05
9.1571e-05
9.15725e-05
9.15741e-05
9.15758e-05
9.15777e-05
9.15798e-05
9.15819e-05
9.15842e-05
9.15867e-05
9.15893e-05
9.1592e-05
9.15949e-05
9.15978e-05
9.1601e-05
9.16042e-05
9.16075e-05
9.1611e-05
9.16145e-05
9.16182e-05
9.16219e-05
9.16258e-05
9.16297e-05
9.16337e-05
9.16378e-05
9.16419e-05
9.16461e-05
9.16503e-05
9.16546e-05
9.16589e-05
9.16632e-05
9.16675e-05
9.16719e-05
9.16762e-05
9.16806e-05
9.1685e-05
9.16893e-05
9.16936e-05
9.16979e-05
9.17022e-05
9.17064e-05
9.17106e-05
9.17147e-05
9.17188e-05
9.17228e-05
9.17268e-05
9.17307e-05
9.17345e-05
9.17382e-05
9.17419e-05
9.17455e-05
9.1749e-05
9.17525e-05
9.17559e-05
9.17591e-05
9.17623e-05
9.17655e-05
9.17685e-05
9.17714e-05
9.17743e-05
9.17771e-05
9.17799e-05
9.17825e-05
9.17851e-05
9.17876e-05
9.179e-05
9.17924e-05
9.17947e-05
9.1797e-05
9.17992e-05
9.18014e-05
9.18035e-05
9.18056e-05
9.18077e-05
9.18097e-05
9.18117e-05
9.18137e-05
9.18157e-05
9.18177e-05
9.18196e-05
9.18216e-05
9.18236e-05
9.18256e-05
9.18276e-05
9.18296e-05
9.18316e-05
9.18337e-05
9.18358e-05
9.18379e-05
9.18401e-05
9.18423e-05
9.18446e-05
9.18469e-05
9.18493e-05
9.18517e-05
9.18542e-05
9.18567e-05
9.18593e-05
9.1862e-05
9.18647e-05
9.18675e-05
9.18703e-05
9.18732e-05
9.18762e-05
9.18792e-05
9.18823e-05
9.18854e-05
9.18887e-05
9.18919e-05
9.18953e-05
9.18986e-05
9.19021e-05
9.19055e-05
9.19091e-05
9.19126e-05
9.19162e-05
9.19199e-05
9.19236e-05
9.19273e-05
9.1931e-05
9.19348e-05
9.19385e-05
9.19423e-05
9.19461e-05
9.19499e-05
9.19537e-05
9.19576e-05
9.19614e-05
9.19652e-05
9.19689e-05
9.19727e-05
9.19765e-05
9.19802e-05
9.19839e-05
9.19876e-05
9.19912e-05
9.19948e-05
9.19984e-05
9.20019e-05
9.20054e-05
9.20088e-05
9.20122e-05
9.20155e-05
9.20188e-05
9.2022e-05
9.20252e-05
9.20283e-05
9.20313e-05
9.20343e-05
9.20373e-05
9.20401e-05
9.20429e-05
9.20457e-05
9.20484e-05
9.2051e-05
9.20535e-05
9.2056e-05
9.20585e-05
9.20609e-05
9.20632e-05
9.20654e-05
9.20676e-05
9.20697e-05
9.20718e-05
9.20738e-05
9.20758e-05
9.20777e-05
9.20795e-05
9.20813e-05
9.20831e-05
9.20847e-05
9.20863e-05
9.20879e-05
9.20894e-05
9.20909e-05
9.20922e-05
9.20936e-05
9.20949e-05
9.20961e-05
9.20972e-05
9.20983e-05
9.20993e-05
9.21003e-05
9.21012e-05
9.2102e-05
9.21028e-05
9.21035e-05
9.21041e-05
9.21046e-05
9.2105e-05
9.21054e-05
9.21057e-05
9.21059e-05
9.21059e-05
9.21059e-05
9.21058e-05
9.21056e-05
9.21052e-05
9.21048e-05
9.21042e-05
9.21035e-05
9.21027e-05
9.21017e-05
9.21006e-05
9.20993e-05
9.20979e-05
9.20964e-05
9.20947e-05
9.20929e-05
9.20908e-05
9.20887e-05
9.20863e-05
9.20838e-05
9.20811e-05
9.20782e-05
9.20752e-05
9.2072e-05
9.20686e-05
9.2065e-05
9.20612e-05
9.20572e-05
9.20531e-05
9.20488e-05
9.20443e-05
9.20396e-05
9.20347e-05
9.20297e-05
9.20244e-05
9.20191e-05
9.20135e-05
9.20078e-05
9.20019e-05
9.19959e-05
9.19897e-05
9.19833e-05
9.19769e-05
9.19703e-05
9.19636e-05
9.19568e-05
9.19499e-05
9.19428e-05
9.19357e-05
9.19286e-05
9.19213e-05
9.1914e-05
9.19067e-05
9.18993e-05
9.18919e-05
9.18844e-05
9.1877e-05
9.18696e-05
9.18622e-05
9.18549e-05
9.18476e-05
9.18403e-05
9.18331e-05
9.1826e-05
9.1819e-05
9.18121e-05
9.18053e-05
9.17986e-05
9.17921e-05
9.17857e-05
9.17795e-05
9.17734e-05
9.17675e-05
9.17618e-05
9.17563e-05
9.1751e-05
9.17459e-05
9.1741e-05
9.17363e-05
9.17318e-05
9.17276e-05
9.17235e-05
9.17198e-05
9.17162e-05
9.17129e-05
9.17099e-05
9.1707e-05
9.17044e-05
9.17021e-05
9.16999e-05
9.1698e-05
9.16964e-05
9.16949e-05
9.16937e-05
9.16926e-05
9.16918e-05
9.16912e-05
9.16907e-05
9.16904e-05
9.16903e-05
9.16903e-05
9.16905e-05
9.16908e-05
9.16912e-05
9.16917e-05
9.16923e-05
9.1693e-05
9.16937e-05
9.16945e-05
9.16953e-05
9.16962e-05
9.1697e-05
9.16978e-05
9.16986e-05
9.16993e-05
9.17e-05
9.17005e-05
9.1701e-05
9.17013e-05
9.17015e-05
9.17016e-05
9.17015e-05
9.17012e-05
9.17007e-05
9.17e-05
9.16991e-05
9.16979e-05
9.16965e-05
9.16949e-05
9.16929e-05
9.16906e-05
9.16881e-05
9.16852e-05
9.16821e-05
9.16786e-05
9.16747e-05
9.16705e-05
9.1666e-05
9.16611e-05
9.16559e-05
9.16503e-05
9.16444e-05
9.1638e-05
9.16314e-05
9.16243e-05
9.16169e-05
9.16092e-05
9.16011e-05
9.15926e-05
9.15838e-05
9.15747e-05
9.15653e-05
9.15555e-05
9.15454e-05
9.1535e-05
9.15244e-05
9.15134e-05
9.15022e-05
9.14908e-05
9.14791e-05
9.14672e-05
9.14551e-05
9.14428e-05
9.14304e-05
9.14177e-05
9.1405e-05
9.13921e-05
9.13791e-05
9.13661e-05
9.13529e-05
9.13398e-05
9.13266e-05
9.13133e-05
9.13001e-05
9.1287e-05
9.12738e-05
9.12608e-05
9.12478e-05
9.12349e-05
9.12221e-05
9.12095e-05
9.1197e-05
9.11847e-05
9.11725e-05
9.11606e-05
9.11489e-05
9.11374e-05
9.11261e-05
9.11151e-05
9.11044e-05
9.10939e-05
9.10837e-05
9.10738e-05
9.10642e-05
9.10549e-05
9.10459e-05
9.10372e-05
9.10289e-05
9.10209e-05
9.10132e-05
9.10059e-05
9.09989e-05
9.09922e-05
9.09859e-05
9.09799e-05
9.09742e-05
9.09689e-05
9.09639e-05
9.09591e-05
9.09548e-05
9.09507e-05
9.09469e-05
9.09434e-05
9.09402e-05
9.09372e-05
9.09346e-05
9.09321e-05
9.09299e-05
9.0928e-05
9.09263e-05
9.09247e-05
9.09234e-05
9.09222e-05
9.09212e-05
9.09204e-05
9.09197e-05
9.09191e-05
9.09187e-05
9.09183e-05
9.0918e-05
9.09178e-05
9.09176e-05
9.09175e-05
9.09174e-05
9.09174e-05
9.09173e-05
9.09172e-05
9.09171e-05
9.0917e-05
9.09168e-05
9.09166e-05
9.09163e-05
9.09159e-05
9.09154e-05
9.09148e-05
9.09142e-05
9.09134e-05
9.09124e-05
9.09114e-05
9.09102e-05
9.09089e-05
9.09074e-05
9.09058e-05
9.0904e-05
9.09021e-05
9.09e-05
9.08977e-05
9.08953e-05
9.08927e-05
9.089e-05
9.08871e-05
9.0884e-05
9.08808e-05
9.08774e-05
9.08739e-05
9.08702e-05
9.08664e-05
9.08624e-05
9.08583e-05
9.08541e-05
9.08498e-05
9.08453e-05
9.08407e-05
9.08361e-05
9.08313e-05
9.08264e-05
9.08215e-05
9.08165e-05
9.08115e-05
9.08064e-05
9.08012e-05
9.0796e-05
9.07908e-05
9.07856e-05
9.07804e-05
9.07752e-05
9.077e-05
9.07648e-05
9.07596e-05
9.07545e-05
9.07495e-05
9.07445e-05
9.07396e-05
9.07348e-05
9.073e-05
9.07253e-05
9.07208e-05
9.07163e-05
9.0712e-05
9.07078e-05
9.07037e-05
9.06998e-05
9.0696e-05
9.06924e-05
9.06889e-05
9.06855e-05
9.06824e-05
9.06794e-05
9.06766e-05
9.06739e-05
9.06714e-05
9.06692e-05
9.06671e-05
9.06651e-05
9.06634e-05
9.06619e-05
9.06605e-05
9.06594e-05
9.06584e-05
9.06576e-05
9.06571e-05
9.06567e-05
9.06565e-05
9.06564e-05
9.06566e-05
9.0657e-05
9.06575e-05
9.06582e-05
9.06591e-05
9.06601e-05
9.06613e-05
9.06627e-05
9.06643e-05
9.0666e-05
9.06678e-05
9.06698e-05
9.06719e-05
9.06742e-05
9.06766e-05
9.06791e-05
9.06818e-05
9.06845e-05
9.06874e-05
9.06904e-05
9.06935e-05
9.06966e-05
9.06999e-05
9.07032e-05
9.07066e-05
9.071e-05
9.07136e-05
9.07171e-05
9.07207e-05
9.07244e-05
9.07281e-05
9.07318e-05
9.07355e-05
9.07393e-05
9.0743e-05
9.07468e-05
9.07505e-05
9.07543e-05
9.0758e-05
9.07617e-05
9.07653e-05
9.07689e-05
9.07725e-05
9.0776e-05
9.07794e-05
9.07828e-05
9.07861e-05
9.07893e-05
9.07925e-05
9.07955e-05
9.07985e-05
9.08013e-05
9.0804e-05
9.08067e-05
9.08092e-05
9.08116e-05
9.08138e-05
9.08159e-05
9.08179e-05
9.08197e-05
9.08214e-05
9.08229e-05
9.08243e-05
9.08255e-05
9.08265e-05
9.08274e-05
9.08281e-05
9.08286e-05
9.0829e-05
9.08291e-05
9.08291e-05
9.08289e-05
9.08285e-05
9.08279e-05
9.08271e-05
9.08261e-05
9.08249e-05
9.08235e-05
9.0822e-05
9.08202e-05
9.08183e-05
9.08161e-05
9.08138e-05
9.08112e-05
9.08085e-05
9.08056e-05
9.08025e-05
9.07992e-05
9.07958e-05
9.07921e-05
9.07883e-05
9.07843e-05
9.07802e-05
9.07758e-05
9.07714e-05
9.07667e-05
9.0762e-05
9.0757e-05
9.0752e-05
9.07468e-05
9.07415e-05
9.0736e-05
9.07304e-05
9.07248e-05
9.0719e-05
9.07131e-05
9.07072e-05
9.07011e-05
9.0695e-05
9.06888e-05
9.06825e-05
9.06762e-05
9.06698e-05
9.06634e-05
9.0657e-05
9.06505e-05
9.0644e-05
9.06375e-05
9.06309e-05
9.06244e-05
9.06178e-05
9.06113e-05
9.06048e-05
9.05983e-05
9.05918e-05
9.05853e-05
9.05789e-05
9.05725e-05
9.05661e-05
9.05598e-05
9.05536e-05
9.05473e-05
9.05412e-05
9.0535e-05
9.0529e-05
9.05229e-05
9.0517e-05
9.05111e-05
9.05052e-05
9.04994e-05
9.04937e-05
9.0488e-05
9.04823e-05
9.04767e-05
9.04712e-05
9.04657e-05
9.04602e-05
9.04547e-05
9.04493e-05
9.0444e-05
9.04386e-05
9.04332e-05
9.04279e-05
9.04226e-05
9.04172e-05
9.04119e-05
9.04065e-05
9.04011e-05
9.03957e-05
9.03903e-05
9.03848e-05
9.03792e-05
9.03736e-05
9.03679e-05
9.03622e-05
9.03563e-05
9.03504e-05
9.03443e-05
9.03382e-05
9.03319e-05
9.03255e-05
9.0319e-05
9.03123e-05
9.03055e-05
9.02986e-05
9.02914e-05
9.02841e-05
9.02767e-05
9.0269e-05
9.02612e-05
9.02532e-05
9.02449e-05
9.02365e-05
9.02279e-05
9.02191e-05
9.021e-05
9.02008e-05
9.01913e-05
9.01816e-05
9.01717e-05
9.01616e-05
9.01512e-05
9.01407e-05
9.01299e-05
9.01189e-05
9.01077e-05
9.00963e-05
9.00846e-05
9.00728e-05
9.00608e-05
9.00486e-05
9.00362e-05
9.00236e-05
9.00109e-05
8.9998e-05
8.99849e-05
8.99717e-05
8.99583e-05
8.99448e-05
8.99312e-05
8.99175e-05
8.99037e-05
8.98898e-05
8.98758e-05
8.98618e-05
8.98477e-05
8.98336e-05
8.98194e-05
8.98053e-05
8.97911e-05
8.9777e-05
8.97629e-05
8.97488e-05
8.97348e-05
8.97208e-05
8.9707e-05
8.96932e-05
8.96796e-05
8.96661e-05
8.96528e-05
8.96395e-05
8.96265e-05
8.96137e-05
8.9601e-05
8.95886e-05
8.95764e-05
8.95644e-05
8.95527e-05
8.95412e-05
8.953e-05
8.95191e-05
8.95085e-05
8.94982e-05
8.94882e-05
8.94786e-05
8.94693e-05
8.94603e-05
8.94517e-05
8.94434e-05
8.94356e-05
8.9428e-05
8.94209e-05
8.94142e-05
8.94078e-05
8.94019e-05
8.93963e-05
8.93912e-05
8.93865e-05
8.93822e-05
8.93782e-05
8.93747e-05
8.93717e-05
8.9369e-05
8.93667e-05
8.93649e-05
8.93635e-05
8.93624e-05
8.93618e-05
8.93616e-05
8.93618e-05
8.93624e-05
8.93633e-05
8.93647e-05
8.93664e-05
8.93685e-05
8.9371e-05
8.93739e-05
8.93771e-05
8.93806e-05
8.93845e-05
8.93887e-05
8.93932e-05
8.93981e-05
8.94032e-05
8.94087e-05
8.94145e-05
8.94205e-05
8.94268e-05
8.94334e-05
8.94402e-05
8.94473e-05
8.94546e-05
8.94621e-05
8.94698e-05
8.94778e-05
8.94859e-05
8.94943e-05
8.95028e-05
8.95115e-05
8.95204e-05
8.95294e-05
8.95385e-05
8.95478e-05
8.95573e-05
8.95668e-05
8.95765e-05
8.95863e-05
8.95962e-05
8.96062e-05
8.96162e-05
8.96264e-05
8.96366e-05
8.96469e-05
8.96573e-05
8.96678e-05
8.96783e-05
8.96889e-05
8.96995e-05
8.97102e-05
8.9721e-05
8.97318e-05
8.97426e-05
8.97535e-05
8.97645e-05
8.97755e-05
8.97865e-05
8.97976e-05
8.98088e-05
8.982e-05
8.98313e-05
8.98426e-05
8.9854e-05
8.98655e-05
8.98771e-05
8.98887e-05
8.99004e-05
8.99122e-05
8.99241e-05
8.99361e-05
8.99482e-05
8.99604e-05
8.99728e-05
8.99853e-05
8.99979e-05
9.00106e-05
9.00236e-05
9.00367e-05
9.00499e-05
9.00634e-05
9.00771e-05
9.00909e-05
9.0105e-05
9.01193e-05
9.01338e-05
9.01486e-05
9.01637e-05
9.0179e-05
9.01946e-05
9.02105e-05
9.02267e-05
9.02433e-05
9.02601e-05
9.02773e-05
9.02948e-05
9.03127e-05
9.0331e-05
9.03497e-05
9.03687e-05
9.03882e-05
9.04081e-05
9.04284e-05
9.04491e-05
9.04703e-05
9.04919e-05
9.0514e-05
9.05366e-05
9.05597e-05
9.05832e-05
9.06073e-05
9.06318e-05
9.06569e-05
9.06825e-05
9.07086e-05
9.07353e-05
9.07625e-05
9.07902e-05
9.08185e-05
9.08474e-05
9.08768e-05
9.09067e-05
9.09373e-05
9.09684e-05
9.1e-05
9.10322e-05
9.1065e-05
9.10983e-05
9.11322e-05
9.11667e-05
9.12017e-05
9.12373e-05
9.12735e-05
9.13101e-05
9.13474e-05
9.13851e-05
9.14234e-05
9.14622e-05
9.15016e-05
9.15414e-05
9.15818e-05
9.16226e-05
9.16639e-05
9.17057e-05
9.1748e-05
9.17907e-05
9.18338e-05
9.18774e-05
9.19213e-05
9.19657e-05
9.20105e-05
9.20556e-05
9.21011e-05
9.2147e-05
9.21932e-05
9.22397e-05
9.22865e-05
9.23335e-05
9.23809e-05
9.24285e-05
9.24763e-05
9.25244e-05
9.25726e-05
9.26211e-05
9.26697e-05
9.27185e-05
9.27674e-05
9.28165e-05
9.28656e-05
9.29149e-05
9.29642e-05
9.30136e-05
9.3063e-05
9.31125e-05
9.31619e-05
9.32114e-05
9.32609e-05
9.33104e-05
9.33598e-05
9.34091e-05
9.34584e-05
9.35077e-05
9.35568e-05
9.36059e-05
9.36548e-05
9.37037e-05
9.37524e-05
9.3801e-05
9.38495e-05
9.38978e-05
9.3946e-05
9.3994e-05
9.40419e-05
9.40896e-05
9.41372e-05
9.41846e-05
9.42318e-05
9.42789e-05
9.43258e-05
9.43725e-05
9.44191e-05
9.44655e-05
9.45118e-05
9.45579e-05
9.46039e-05
9.46497e-05
9.46954e-05
9.4741e-05
9.47864e-05
9.48318e-05
9.4877e-05
9.49221e-05
9.49672e-05
9.50122e-05
9.50571e-05
9.51019e-05
9.51467e-05
9.51915e-05
9.52363e-05
9.5281e-05
9.53258e-05
9.53705e-05
9.54153e-05
9.54601e-05
9.5505e-05
9.55499e-05
9.55949e-05
9.564e-05
9.56852e-05
9.57305e-05
9.5776e-05
9.58215e-05
9.58672e-05
9.5913e-05
9.5959e-05
9.60052e-05
9.60515e-05
9.6098e-05
9.61447e-05
9.61916e-05
9.62387e-05
9.6286e-05
9.63335e-05
9.63812e-05
9.64291e-05
9.64773e-05
9.65256e-05
9.65741e-05
9.66229e-05
9.66718e-05
9.67209e-05
9.67702e-05
9.68197e-05
9.68693e-05
9.69191e-05
9.69691e-05
9.70191e-05
9.70693e-05
9.71196e-05
9.717e-05
9.72204e-05
9.72709e-05
9.73214e-05
9.73719e-05
9.74224e-05
9.74728e-05
9.75232e-05
9.75734e-05
9.76236e-05
9.76736e-05
9.77234e-05
9.7773e-05
9.78223e-05
9.78714e-05
9.79202e-05
9.79686e-05
9.80166e-05
9.80643e-05
9.81114e-05
9.81581e-05
9.82043e-05
9.82499e-05
9.82949e-05
9.83392e-05
9.83829e-05
9.84259e-05
9.84681e-05
9.85096e-05
9.85502e-05
9.859e-05
9.86289e-05
9.86668e-05
9.87038e-05
9.87398e-05
9.87747e-05
9.88086e-05
9.88414e-05
9.8873e-05
9.89035e-05
9.89328e-05
9.89609e-05
9.89878e-05
9.90134e-05
9.90377e-05
9.90607e-05
9.90824e-05
9.91027e-05
9.91217e-05
9.91393e-05
9.91555e-05
9.91704e-05
9.91838e-05
9.91958e-05
9.92065e-05
9.92157e-05
9.92235e-05
9.92299e-05
9.92349e-05
9.92385e-05
9.92407e-05
9.92415e-05
9.9241e-05
9.92392e-05
9.9236e-05
9.92315e-05
9.92258e-05
9.92188e-05
9.92106e-05
9.92013e-05
9.91907e-05
9.91791e-05
9.91664e-05
9.91526e-05
9.91379e-05
9.91221e-05
9.91055e-05
9.9088e-05
9.90698e-05
9.90507e-05
9.90309e-05
9.90105e-05
9.89895e-05
9.89679e-05
9.89459e-05
9.89234e-05
9.89005e-05
9.88774e-05
9.8854e-05
9.88303e-05
9.88066e-05
9.87828e-05
9.8759e-05
9.87353e-05
9.87117e-05
9.86882e-05
9.8665e-05
9.86421e-05
9.86196e-05
9.85975e-05
9.85759e-05
9.85549e-05
9.85344e-05
9.85146e-05
9.84955e-05
9.84772e-05
9.84596e-05
9.8443e-05
9.84272e-05
9.84125e-05
9.83987e-05
9.83859e-05
9.83743e-05
9.83638e-05
9.83544e-05
9.83462e-05
9.83392e-05
9.83335e-05
9.8329e-05
9.83259e-05
9.8324e-05
9.83235e-05
9.83243e-05
9.83264e-05
9.83299e-05
9.83347e-05
9.83409e-05
9.83485e-05
9.83574e-05
9.83676e-05
9.83792e-05
9.8392e-05
9.84062e-05
9.84216e-05
9.84383e-05
9.84562e-05
9.84753e-05
9.84955e-05
9.85168e-05
9.85392e-05
9.85627e-05
9.85871e-05
9.86125e-05
9.86388e-05
9.86659e-05
9.86937e-05
9.87224e-05
9.87516e-05
9.87815e-05
9.88119e-05
9.88428e-05
9.88741e-05
9.89058e-05
9.89377e-05
9.89698e-05
9.9002e-05
9.90343e-05
9.90666e-05
9.90987e-05
9.91307e-05
9.91624e-05
9.91939e-05
9.92249e-05
9.92554e-05
9.92854e-05
9.93147e-05
9.93433e-05
9.93711e-05
9.93981e-05
9.94241e-05
9.94491e-05
9.94731e-05
9.94958e-05
9.95174e-05
9.95376e-05
9.95565e-05
9.95739e-05
9.95899e-05
9.96043e-05
9.96171e-05
9.96282e-05
9.96376e-05
9.96452e-05
9.96509e-05
9.96548e-05
9.96568e-05
9.96568e-05
9.96547e-05
9.96507e-05
9.96445e-05
9.96363e-05
9.96259e-05
9.96133e-05
9.95985e-05
9.95816e-05
9.95624e-05
9.95409e-05
9.95173e-05
9.94914e-05
9.94632e-05
9.94328e-05
9.94001e-05
9.93652e-05
9.9328e-05
9.92887e-05
9.92471e-05
9.92034e-05
9.91575e-05
9.91095e-05
9.90594e-05
9.90072e-05
9.8953e-05
9.88968e-05
9.88386e-05
9.87786e-05
9.87167e-05
9.8653e-05
9.85875e-05
9.85203e-05
9.84515e-05
9.83811e-05
9.83092e-05
9.82358e-05
9.81611e-05
9.8085e-05
9.80077e-05
9.79292e-05
9.78496e-05
9.77689e-05
9.76873e-05
9.76049e-05
9.75216e-05
9.74376e-05
9.7353e-05
9.72679e-05
9.71822e-05
9.70962e-05
9.70099e-05
9.69234e-05
9.68367e-05
9.675e-05
9.66633e-05
9.65767e-05
9.64903e-05
9.64043e-05
9.63186e-05
9.62333e-05
9.61486e-05
9.60645e-05
9.59811e-05
9.58985e-05
9.58167e-05
9.57359e-05
9.56561e-05
9.55773e-05
9.54998e-05
9.54234e-05
9.53483e-05
9.52746e-05
9.52024e-05
9.51316e-05
9.50624e-05
9.49948e-05
9.49288e-05
9.48646e-05
9.48022e-05
9.47416e-05
9.46829e-05
9.46261e-05
9.45712e-05
9.45184e-05
9.44677e-05
9.4419e-05
9.43724e-05
9.43279e-05
9.42857e-05
9.42456e-05
9.42077e-05
9.41721e-05
9.41388e-05
9.41077e-05
9.40788e-05
9.40523e-05
9.40281e-05
9.40061e-05
9.39864e-05
9.39691e-05
9.3954e-05
9.39412e-05
9.39306e-05
9.39223e-05
9.39163e-05
9.39124e-05
9.39108e-05
9.39113e-05
9.3914e-05
9.39188e-05
9.39257e-05
9.39347e-05
9.39457e-05
9.39587e-05
9.39737e-05
9.39905e-05
9.40093e-05
9.40299e-05
9.40523e-05
9.40764e-05
9.41022e-05
9.41297e-05
9.41588e-05
9.41895e-05
9.42216e-05
9.42552e-05
9.42902e-05
9.43266e-05
9.43642e-05
9.44031e-05
9.44432e-05
9.44844e-05
9.45267e-05
9.457e-05
9.46143e-05
9.46595e-05
9.47055e-05
9.47523e-05
9.47999e-05
9.48482e-05
9.48971e-05
9.49466e-05
9.49967e-05
9.50472e-05
9.50981e-05
9.51495e-05
9.52011e-05
9.52531e-05
9.53053e-05
9.53577e-05
9.54102e-05
9.54629e-05
9.55156e-05
9.55683e-05
9.5621e-05
9.56737e-05
9.57263e-05
9.57788e-05
9.58311e-05
9.58833e-05
9.59352e-05
9.59869e-05
9.60383e-05
9.60894e-05
9.61402e-05
9.61907e-05
9.62408e-05
9.62906e-05
9.634e-05
9.63889e-05
9.64375e-05
9.64856e-05
9.65333e-05
9.65805e-05
9.66273e-05
9.66736e-05
9.67195e-05
9.67649e-05
9.68098e-05
9.68543e-05
9.68983e-05
9.69418e-05
9.69849e-05
9.70276e-05
9.70698e-05
9.71116e-05
9.71529e-05
9.71939e-05
9.72344e-05
9.72746e-05
9.73143e-05
9.73537e-05
9.73928e-05
9.74315e-05
9.74699e-05
9.7508e-05
9.75458e-05
9.75834e-05
9.76207e-05
9.76577e-05
9.76946e-05
9.77312e-05
9.77677e-05
9.7804e-05
9.78401e-05
9.78761e-05
9.7912e-05
9.79479e-05
9.79836e-05
9.80193e-05
9.8055e-05
9.80906e-05
9.81263e-05
9.81619e-05
9.81976e-05
9.82333e-05
9.82691e-05
9.83049e-05
9.83409e-05
9.83769e-05
9.84131e-05
9.84493e-05
9.84857e-05
9.85223e-05
9.8559e-05
9.85959e-05
9.86329e-05
9.86701e-05
9.87075e-05
9.87451e-05
9.87829e-05
9.88209e-05
9.88591e-05
9.88975e-05
9.89361e-05
9.89749e-05
9.90139e-05
9.90532e-05
9.90926e-05
9.91322e-05
9.91721e-05
9.92121e-05
9.92523e-05
9.92927e-05
9.93333e-05
9.93741e-05
9.9415e-05
9.94561e-05
9.94973e-05
9.95387e-05
9.95802e-05
9.96218e-05
9.96635e-05
9.97053e-05
9.97471e-05
9.97891e-05
9.98311e-05
9.98731e-05
9.99152e-05
9.99572e-05
9.99993e-05
0.000100041
0.000100083
0.000100125
0.000100167
0.000100209
0.000100251
0.000100292
0.000100334
0.000100375
0.000100416
0.000100457
0.000100497
0.000100538
0.000100578
0.000100618
0.000100658
0.000100697
0.000100736
0.000100775
0.000100813
0.000100851
0.000100889
0.000100926
0.000100963
0.000100999
0.000101035
0.000101071
0.000101106
0.00010114
0.000101175
0.000101208
0.000101241
0.000101274
0.000101306
0.000101337
0.000101368
0.000101398
0.000101428
0.000101457
0.000101486
0.000101514
0.000101541
0.000101568
0.000101594
0.00010162
0.000101645
0.000101669
0.000101693
0.000101716
0.000101739
0.000101761
0.000101782
0.000101803
0.000101823
0.000101843
0.000101862
0.00010188
0.000101898
0.000101916
0.000101932
0.000101949
0.000101964
0.00010198
0.000101994
0.000102009
0.000102022
0.000102036
0.000102049
0.000102061
0.000102073
0.000102085
0.000102096
0.000102107
0.000102117
0.000102128
0.000102137
0.000102147
0.000102156
0.000102165
0.000102174
0.000102183
0.000102191
0.0001022
0.000102208
0.000102216
0.000102224
0.000102231
0.000102239
0.000102247
0.000102254
0.000102262
0.000102269
0.000102276
0.000102284
0.000102291
0.000102299
0.000102307
0.000102314
0.000102322
0.00010233
0.000102338
0.000102346
0.000102354
0.000102362
0.000102371
0.000102379
0.000102388
0.000102397
0.000102406
0.000102415
0.000102425
0.000102434
0.000102444
0.000102454
0.000102464
0.000102474
0.000102485
0.000102495
0.000102506
0.000102517
0.000102528
0.000102539
0.00010255
0.000102561
0.000102573
0.000102584
0.000102596
0.000102607
0.000102619
0.000102631
0.000102643
0.000102655
0.000102666
0.000102678
0.00010269
0.000102702
0.000102713
0.000102725
0.000102736
0.000102747
0.000102759
0.00010277
0.000102781
0.000102791
0.000102802
0.000102812
0.000102822
0.000102832
0.000102841
0.000102851
0.00010286
0.000102868
0.000102877
0.000102885
0.000102893
0.0001029
0.000102907
0.000102914
0.00010292
0.000102926
0.000102932
0.000102937
0.000102941
0.000102946
0.00010295
0.000102953
0.000102957
0.000102959
0.000102962
0.000102964
0.000102965
0.000102966
0.000102967
0.000102968
0.000102968
0.000102967
0.000102967
0.000102966
0.000102964
0.000102963
0.000102961
0.000102958
0.000102956
0.000102953
0.00010295
0.000102947
0.000102943
0.000102939
0.000102935
0.000102931
0.000102927
0.000102923
0.000102918
0.000102913
0.000102909
0.000102904
0.000102899
0.000102894
0.000102889
0.000102885
0.00010288
0.000102875
0.00010287
0.000102866
0.000102861
0.000102857
0.000102853
0.000102849
0.000102845
0.000102841
0.000102838
0.000102834
0.000102831
0.000102828
0.000102826
0.000102823
0.000102821
0.000102819
0.000102818
0.000102816
0.000102815
0.000102815
0.000102814
0.000102814
0.000102815
0.000102815
0.000102816
0.000102817
0.000102819
0.00010282
0.000102823
0.000102825
0.000102828
0.000102831
0.000102834
0.000102838
0.000102842
0.000102846
0.00010285
0.000102855
0.00010286
0.000102865
0.00010287
0.000102876
0.000102882
0.000102888
0.000102894
0.000102901
0.000102907
0.000102914
0.000102921
0.000102928
0.000102935
0.000102942
0.00010295
0.000102957
0.000102964
0.000102972
0.000102979
0.000102987
0.000102995
0.000103002
0.00010301
0.000103017
0.000103025
0.000103032
0.00010304
0.000103047
0.000103055
0.000103062
0.000103069
0.000103076
0.000103083
0.00010309
0.000103097
0.000103103
0.00010311
0.000103116
0.000103122
0.000103128
0.000103134
0.00010314
0.000103146
0.000103151
0.000103157
0.000103162
0.000103167
0.000103172
0.000103176
0.000103181
0.000103185
0.00010319
0.000103194
0.000103198
0.000103202
0.000103205
0.000103209
0.000103212
0.000103216
0.000103219
0.000103222
0.000103225
0.000103228
0.000103231
0.000103234
0.000103236
0.000103239
0.000103241
0.000103244
0.000103246
0.000103248
0.000103251
0.000103253
0.000103255
0.000103257
0.00010326
0.000103262
0.000103264
0.000103266
0.000103269
0.000103271
0.000103273
0.000103276
0.000103278
0.000103281
0.000103283
0.000103286
0.000103289
0.000103291
0.000103294
0.000103297
0.0001033
0.000103304
0.000103307
0.000103311
0.000103314
0.000103318
0.000103322
0.000103326
0.00010333
0.000103334
0.000103339
0.000103344
0.000103348
0.000103353
0.000103359
0.000103364
0.000103369
0.000103375
0.000103381
0.000103387
0.000103393
0.0001034
0.000103407
0.000103413
0.00010342
0.000103428
0.000103435
0.000103443
0.000103451
0.000103459
0.000103467
0.000103475
0.000103484
0.000103492
0.000103501
0.00010351
0.00010352
0.000103529
0.000103539
0.000103549
0.000103559
0.000103569
0.000103579
0.000103589
0.0001036
0.000103611
0.000103621
0.000103632
0.000103644
0.000103655
0.000103666
0.000103678
0.000103689
0.000103701
0.000103713
0.000103724
0.000103736
0.000103748
0.00010376
0.000103773
0.000103785
0.000103797
0.000103809
0.000103821
0.000103834
0.000103846
0.000103858
0.000103871
0.000103883
0.000103896
0.000103908
0.00010392
0.000103933
0.000103945
0.000103957
0.000103969
0.000103982
0.000103994
0.000104006
0.000104018
0.00010403
0.000104042
0.000104054
0.000104066
0.000104077
0.000104089
0.000104101
0.000104112
0.000104124
0.000104135
0.000104146
0.000104158
0.000104169
0.00010418
0.000104191
0.000104202
0.000104213
0.000104224
0.000104235
0.000104245
0.000104256
0.000104267
0.000104277
0.000104288
0.000104299
0.000104309
0.00010432
0.00010433
0.000104341
0.000104351
0.000104362
0.000104372
0.000104383
0.000104394
0.000104404
0.000104415
0.000104426
0.000104437
0.000104447
0.000104458
0.000104469
0.000104481
0.000104492
0.000104503
0.000104515
0.000104526
0.000104538
0.00010455
0.000104562
0.000104574
0.000104586
0.000104598
0.000104611
0.000104624
0.000104637
0.00010465
0.000104663
0.000104676
0.00010469
0.000104704
0.000104718
0.000104732
0.000104747
0.000104761
0.000104776
0.000104791
0.000104806
0.000104822
0.000104837
0.000104853
0.000104869
0.000104885
0.000104902
0.000104918
0.000104935
0.000104952
0.000104969
0.000104986
0.000105004
0.000105021
0.000105039
0.000105057
0.000105074
0.000105092
0.000105111
0.000105129
0.000105147
0.000105166
0.000105184
0.000105203
0.000105221
0.00010524
0.000105259
0.000105278
0.000105296
0.000105315
0.000105334
0.000105353
0.000105371
0.00010539
0.000105409
0.000105427
0.000105446
0.000105465
0.000105483
0.000105501
0.00010552
0.000105538
0.000105556
0.000105574
0.000105592
0.00010561
0.000105627
0.000105645
0.000105662
0.000105679
0.000105696
0.000105713
0.00010573
0.000105747
0.000105763
0.000105779
0.000105795
0.000105811
0.000105827
0.000105842
0.000105858
0.000105873
0.000105888
0.000105903
0.000105918
0.000105932
0.000105947
0.000105961
0.000105975
0.000105989
0.000106002
0.000106016
0.000106029
0.000106043
0.000106056
0.000106069
0.000106081
0.000106094
0.000106107
0.000106119
0.000106132
0.000106144
0.000106156
0.000106168
0.00010618
0.000106192
0.000106204
0.000106215
0.000106227
0.000106239
0.00010625
0.000106262
0.000106273
0.000106285
0.000106296
0.000106307
0.000106319
0.00010633
0.000106341
0.000106353
0.000106364
0.000106375
0.000106387
0.000106398
0.000106409
0.000106421
0.000106432
0.000106444
0.000106455
0.000106467
0.000106478
0.00010649
0.000106502
0.000106513
0.000106525
0.000106537
0.000106549
0.000106561
0.000106573
0.000106585
0.000106597
0.00010661
0.000106622
0.000106635
0.000106647
0.00010666
0.000106672
0.000106685
0.000106698
0.000106711
0.000106724
0.000106737
0.00010675
0.000106764
0.000106777
0.000106791
0.000106804
0.000106818
0.000106832
0.000106846
0.000106859
0.000106873
0.000106888
0.000106902
0.000106916
0.00010693
0.000106945
0.000106959
0.000106974
0.000106989
0.000107003
0.000107018
0.000107033
0.000107048
0.000107063
0.000107078
0.000107094
0.000107109
0.000107124
0.00010714
0.000107155
0.00010717
0.000107186
0.000107202
0.000107217
0.000107233
0.000107249
0.000107264
0.00010728
0.000107296
0.000107312
0.000107328
0.000107344
0.000107359
0.000107375
0.000107391
0.000107407
0.000107423
0.000107439
0.000107455
0.000107471
0.000107487
0.000107502
0.000107518
0.000107534
0.00010755
0.000107565
0.000107581
0.000107596
0.000107612
0.000107627
0.000107643
0.000107658
0.000107673
0.000107688
0.000107704
0.000107719
0.000107733
0.000107748
0.000107763
0.000107778
0.000107792
0.000107807
0.000107821
0.000107835
0.000107849
0.000107863
0.000107877
0.000107891
0.000107905
0.000107918
0.000107932
0.000107945
0.000107958
0.000107971
0.000107984
0.000107997
0.00010801
0.000108023
0.000108035
0.000108048
0.00010806
0.000108072
0.000108084
0.000108096
0.000108108
0.00010812
0.000108132
0.000108144
0.000108156
0.000108167
0.000108179
0.00010819
0.000108202
0.000108213
0.000108225
0.000108236
0.000108247
0.000108259
0.00010827
0.000108281
0.000108293
0.000108304
0.000108316
0.000108327
0.000108338
0.00010835
0.000108361
0.000108373
0.000108384
0.000108396
0.000108408
0.00010842
0.000108431
0.000108443
0.000108455
0.000108468
0.00010848
0.000108492
0.000108505
0.000108517
0.00010853
0.000108542
0.000108555
0.000108568
0.000108581
0.000108595
0.000108608
0.000108622
0.000108635
0.000108649
0.000108663
0.000108677
0.000108691
0.000108705
0.000108719
0.000108734
0.000108748
0.000108763
0.000108778
0.000108793
0.000108808
0.000108823
0.000108838
0.000108853
0.000108868
0.000108884
0.000108899
0.000108915
0.00010893
0.000108946
0.000108961
0.000108977
0.000108993
0.000109008
0.000109024
0.00010904
0.000109055
0.000109071
0.000109087
0.000109102
0.000109118
0.000109133
0.000109149
0.000109164
0.000109179
0.000109194
0.00010921
0.000109225
0.00010924
0.000109254
0.000109269
0.000109284
0.000109298
0.000109312
0.000109327
0.000109341
0.000109354
0.000109368
0.000109382
0.000109395
0.000109408
0.000109421
0.000109434
0.000109446
0.000109459
0.000109471
0.000109483
0.000109495
0.000109507
0.000109518
0.000109529
0.00010954
0.000109551
0.000109562
0.000109572
0.000109582
0.000109592
0.000109602
0.000109612
0.000109621
0.00010963
0.000109639
0.000109648
0.000109657
0.000109666
0.000109674
0.000109682
0.00010969
0.000109698
0.000109705
0.000109713
0.00010972
0.000109727
0.000109734
0.000109741
0.000109748
0.000109755
0.000109761
0.000109768
0.000109774
0.00010978
0.000109786
0.000109793
0.000109798
0.000109804
0.00010981
0.000109816
0.000109822
0.000109827
0.000109833
0.000109838
0.000109844
0.000109849
0.000109855
0.00010986
0.000109865
0.000109871
0.000109876
0.000109881
0.000109887
0.000109892
0.000109897
0.000109903
0.000109908
0.000109913
0.000109919
0.000109924
0.00010993
0.000109935
0.00010994
0.000109946
0.000109951
0.000109957
0.000109963
0.000109968
0.000109974
0.00010998
0.000109985
0.000109991
0.000109997
0.000110003
0.000110009
0.000110015
0.00011002
0.000110026
0.000110032
0.000110038
0.000110044
0.000110051
0.000110057
0.000110063
0.000110069
0.000110075
0.000110081
0.000110087
0.000110093
0.000110099
0.000110106
0.000110112
0.000110118
0.000110124
0.00011013
0.000110136
0.000110142
0.000110148
0.000110154
0.00011016
0.000110166
0.000110172
0.000110178
0.000110184
0.000110189
0.000110195
0.0001102
0.000110206
0.000110211
0.000110217
0.000110222
0.000110227
0.000110232
0.000110237
0.000110242
0.000110247
0.000110252
0.000110256
0.000110261
0.000110265
0.00011027
0.000110274
0.000110278
0.000110282
0.000110286
0.000110289
0.000110293
0.000110296
0.0001103
0.000110303
0.000110306
0.000110309
0.000110312
0.000110314
0.000110317
0.000110319
0.000110322
0.000110324
0.000110326
0.000110328
0.00011033
0.000110332
0.000110333
0.000110335
0.000110336
0.000110337
0.000110338
0.000110339
0.00011034
0.000110341
0.000110342
0.000110343
0.000110343
0.000110344
0.000110344
0.000110345
0.000110345
0.000110345
0.000110345
0.000110345
0.000110345
0.000110345
0.000110345
0.000110345
0.000110345
0.000110345
0.000110345
0.000110345
0.000110345
0.000110344
0.000110344
0.000110344
0.000110344
0.000110343
0.000110343
0.000110343
0.000110343
0.000110342
0.000110342
0.000110342
0.000110342
0.000110342
0.000110342
0.000110342
0.000110341
0.000110341
0.000110341
0.000110342
0.000110342
0.000110342
0.000110342
0.000110342
0.000110342
0.000110343
0.000110343
0.000110343
0.000110343
0.000110344
0.000110344
0.000110345
0.000110345
0.000110346
0.000110346
0.000110347
0.000110347
0.000110348
0.000110348
0.000110349
0.000110349
0.00011035
0.00011035
0.000110351
0.000110351
0.000110352
0.000110352
0.000110353
0.000110353
0.000110353
0.000110354
0.000110354
0.000110354
0.000110354
0.000110354
0.000110355
0.000110355
0.000110354
0.000110354
0.000110354
0.000110354
0.000110353
0.000110353
0.000110352
0.000110352
0.000110351
0.00011035
0.000110349
0.000110349
0.000110347
0.000110346
0.000110345
0.000110344
0.000110342
0.000110341
0.000110339
0.000110337
0.000110335
0.000110333
0.000110331
0.000110329
0.000110327
0.000110325
0.000110322
0.00011032
0.000110317
0.000110314
0.000110312
0.000110309
0.000110306
0.000110303
0.0001103
0.000110297
0.000110294
0.00011029
0.000110287
0.000110284
0.000110281
0.000110277
0.000110274
0.00011027
0.000110267
0.000110263
0.00011026
0.000110256
0.000110253
0.000110249
0.000110245
0.000110242
0.000110238
0.000110235
0.000110231
0.000110228
0.000110224
0.000110221
0.000110217
0.000110214
0.00011021
0.000110207
0.000110204
0.0001102
0.000110197
0.000110194
0.000110191
0.000110187
0.000110184
0.000110181
0.000110178
0.000110175
0.000110172
0.000110169
0.000110166
0.000110163
0.00011016
0.000110158
0.000110155
0.000110152
0.000110149
0.000110147
0.000110144
0.000110141
0.000110138
0.000110136
0.000110133
0.00011013
0.000110128
0.000110125
0.000110122
0.00011012
0.000110117
0.000110114
0.000110111
0.000110108
0.000110106
0.000110103
0.0001101
0.000110097
0.000110094
0.00011009
0.000110087
0.000110084
0.00011008
0.000110077
0.000110073
0.00011007
0.000110066
0.000110062
0.000110058
0.000110054
0.00011005
0.000110046
0.000110041
0.000110037
0.000110032
0.000110027
0.000110022
0.000110017
0.000110012
0.000110007
0.000110001
0.000109996
0.00010999
0.000109984
0.000109978
0.000109972
0.000109966
0.000109959
0.000109953
0.000109946
0.000109939
0.000109932
0.000109925
0.000109918
0.000109911
0.000109903
0.000109896
0.000109888
0.00010988
0.000109872
0.000109864
0.000109856
0.000109848
0.000109839
0.000109831
0.000109822
0.000109814
0.000109805
0.000109796
0.000109787
0.000109779
0.00010977
0.000109761
0.000109751
0.000109742
0.000109733
0.000109724
0.000109715
0.000109705
0.000109696
0.000109687
0.000109677
0.000109668
0.000109659
0.00010965
0.00010964
0.000109631
0.000109622
0.000109612
0.000109603
0.000109594
0.000109585
0.000109576
0.000109567
0.000109558
0.000109549
0.00010954
0.000109532
0.000109523
0.000109514
0.000109506
0.000109497
0.000109489
0.000109481
0.000109473
0.000109465
0.000109457
0.000109449
0.000109441
0.000109433
0.000109426
0.000109418
0.000109411
0.000109403
0.000109396
0.000109389
0.000109382
0.000109375
0.000109369
0.000109362
0.000109355
0.000109349
0.000109342
0.000109336
0.00010933
0.000109324
0.000109318
0.000109312
0.000109306
0.0001093
0.000109294
0.000109289
0.000109283
0.000109278
0.000109272
0.000109267
0.000109261
0.000109256
0.000109251
0.000109246
0.00010924
0.000109235
0.00010923
0.000109225
0.00010922
0.000109215
0.00010921
0.000109205
0.0001092
0.000109195
0.00010919
0.000109185
0.00010918
0.000109175
0.00010917
0.000109165
0.000109159
0.000109154
0.000109149
0.000109144
0.000109139
0.000109133
0.000109128
0.000109123
0.000109117
0.000109112
0.000109106
0.000109101
0.000109095
0.000109089
0.000109084
0.000109078
0.000109072
0.000109066
0.00010906
0.000109054
0.000109048
0.000109042
0.000109036
0.00010903
0.000109024
0.000109017
0.000109011
0.000109005
0.000108998
0.000108992
0.000108986
0.000108979
0.000108973
0.000108966
0.00010896
0.000108953
0.000108947
0.00010894
0.000108934
0.000108927
0.00010892
0.000108914
0.000108907
0.000108901
0.000108894
0.000108888
0.000108881
0.000108875
0.000108868
0.000108862
0.000108856
0.000108849
0.000108843
0.000108837
0.000108831
0.000108824
0.000108818
0.000108812
0.000108806
0.0001088
0.000108794
0.000108788
0.000108782
0.000108777
0.000108771
0.000108765
0.000108759
0.000108754
0.000108748
0.000108743
0.000108737
0.000108732
0.000108726
0.000108721
0.000108715
0.00010871
0.000108704
0.000108699
0.000108693
0.000108688
0.000108682
0.000108677
0.000108671
0.000108666
0.00010866
0.000108655
0.000108649
0.000108643
0.000108638
0.000108632
0.000108626
0.00010862
0.000108614
0.000108607
0.000108601
0.000108594
0.000108588
0.000108581
0.000108574
0.000108567
0.00010856
0.000108553
0.000108545
0.000108537
0.000108529
0.000108521
0.000108513
0.000108504
0.000108496
0.000108487
0.000108478
0.000108468
0.000108459
0.000108449
0.000108439
0.000108428
0.000108418
0.000108407
0.000108396
0.000108384
0.000108373
0.000108361
0.000108349
0.000108336
0.000108324
0.000108311
0.000108298
0.000108284
0.000108271
0.000108257
0.000108242
0.000108228
0.000108213
0.000108198
0.000108183
0.000108168
0.000108152
0.000108136
0.00010812
0.000108104
0.000108087
0.00010807
0.000108053
0.000108036
0.000108019
0.000108001
0.000107984
0.000107966
0.000107948
0.00010793
0.000107911
0.000107893
0.000107874
0.000107856
0.000107837
0.000107818
0.000107799
0.00010778
0.000107761
0.000107741
0.000107722
0.000107703
0.000107684
0.000107664
0.000107645
0.000107625
0.000107606
0.000107587
0.000107567
0.000107548
0.000107529
0.00010751
0.000107491
0.000107472
0.000107453
0.000107434
0.000107415
0.000107396
0.000107378
0.000107359
0.000107341
0.000107323
0.000107305
0.000107287
0.00010727
0.000107253
0.000107235
0.000107218
0.000107202
0.000107185
0.000107169
0.000107153
0.000107137
0.000107121
0.000107106
0.000107091
0.000107076
0.000107061
0.000107047
0.000107033
0.000107019
0.000107006
0.000106993
0.00010698
0.000106968
0.000106956
0.000106944
0.000106932
0.000106921
0.00010691
0.0001069
0.00010689
0.00010688
0.00010687
0.000106861
0.000106852
0.000106844
0.000106836
0.000106828
0.000106821
0.000106813
0.000106807
0.0001068
0.000106794
0.000106788
0.000106783
0.000106777
0.000106772
0.000106768
0.000106763
0.000106759
0.000106755
0.000106752
0.000106749
0.000106746
0.000106743
0.00010674
0.000106738
0.000106736
0.000106734
0.000106732
0.000106731
0.000106729
0.000106728
0.000106727
0.000106726
0.000106725
0.000106724
0.000106723
0.000106723
0.000106722
0.000106722
0.000106721
0.000106721
0.00010672
0.00010672
0.000106719
0.000106719
0.000106718
0.000106718
0.000106717
0.000106716
0.000106715
0.000106714
0.000106713
0.000106712
0.000106711
0.00010671
0.000106708
0.000106707
0.000106705
0.000106703
0.000106701
0.000106699
0.000106696
0.000106694
0.000106691
0.000106688
0.000106685
0.000106682
0.000106679
0.000106676
0.000106672
0.000106668
0.000106665
0.000106661
0.000106657
0.000106653
0.000106649
0.000106644
0.00010664
0.000106636
0.000106632
0.000106627
0.000106623
0.000106619
0.000106615
0.000106611
0.000106607
0.000106603
0.000106599
0.000106595
0.000106592
0.000106589
0.000106586
0.000106583
0.000106581
0.000106579
0.000106577
0.000106576
0.000106574
0.000106574
0.000106574
0.000106574
0.000106574
0.000106576
0.000106577
0.00010658
0.000106582
0.000106586
0.00010659
0.000106594
0.000106599
0.000106605
0.000106612
0.000106619
0.000106627
0.000106636
0.000106645
0.000106655
0.000106666
0.000106678
0.00010669
0.000106703
0.000106717
0.000106732
0.000106747
0.000106764
0.000106781
0.000106799
0.000106817
0.000106837
0.000106857
0.000106878
0.0001069
0.000106923
0.000106946
0.00010697
0.000106995
0.000107021
0.000107047
0.000107074
0.000107102
0.00010713
0.000107159
0.000107189
0.000107219
0.00010725
0.000107281
0.000107313
0.000107346
0.000107379
0.000107413
0.000107447
0.000107481
0.000107516
0.000107552
0.000107588
0.000107624
0.000107661
0.000107698
0.000107735
0.000107772
0.00010781
0.000107849
0.000107887
0.000107926
0.000107965
0.000108004
0.000108043
0.000108083
0.000108122
0.000108162
0.000108202
0.000108242
0.000108282
0.000108323
0.000108363
0.000108404
0.000108444
0.000108485
0.000108526
0.000108567
0.000108608
0.000108649
0.00010869
0.000108732
0.000108773
0.000108814
0.000108856
0.000108898
0.000108939
0.000108981
0.000109023
0.000109065
0.000109107
0.00010915
0.000109192
0.000109235
0.000109277
0.00010932
0.000109363
0.000109407
0.00010945
0.000109494
0.000109538
0.000109582
0.000109626
0.000109671
0.000109716
0.000109761
0.000109806
0.000109852
0.000109898
0.000109944
0.000109991
0.000110038
0.000110085
0.000110132
0.00011018
0.000110228
0.000110277
0.000110326
0.000110375
0.000110425
0.000110475
0.000110525
0.000110576
0.000110627
0.000110678
0.00011073
0.000110782
0.000110835
0.000110888
0.000110941
0.000110994
0.000111048
0.000111102
0.000111157
0.000111212
0.000111267
0.000111322
0.000111378
0.000111434
0.00011149
0.000111546
0.000111603
0.00011166
0.000111717
0.000111775
0.000111832
0.00011189
0.000111948
0.000112006
0.000112064
0.000112122
0.000112181
0.000112239
0.000112298
0.000112357
0.000112415
0.000112474
0.000112533
0.000112592
0.00011265
0.000112709
0.000112768
0.000112827
0.000112885
0.000112944
0.000113003
0.000113061
0.000113119
0.000113178
0.000113236
0.000113294
0.000113351
0.000113409
0.000113466
0.000113524
0.000113581
0.000113637
0.000113694
0.00011375
0.000113807
0.000113862
0.000113918
0.000113973
0.000114028
0.000114083
0.000114137
0.000114192
0.000114245
0.000114299
0.000114352
0.000114404
0.000114457
0.000114509
0.00011456
0.000114611
0.000114662
0.000114712
0.000114762
0.000114812
0.000114861
0.000114909
0.000114957
0.000115005
0.000115052
0.000115098
0.000115144
0.00011519
0.000115235
0.000115279
0.000115323
0.000115366
0.000115408
0.00011545
0.000115492
0.000115533
0.000115573
0.000115612
0.000115651
0.000115689
0.000115727
0.000115763
0.0001158
0.000115835
0.00011587
0.000115904
0.000115937
0.00011597
0.000116002
0.000116033
0.000116063
0.000116093
0.000116122
0.00011615
0.000116178
0.000116204
0.00011623
0.000116256
0.00011628
0.000116304
0.000116327
0.00011635
0.000116371
0.000116392
0.000116413
0.000116432
0.000116451
0.00011647
0.000116487
0.000116504
0.000116521
0.000116537
0.000116552
0.000116567
0.000116581
0.000116594
0.000116608
0.00011662
0.000116632
0.000116644
0.000116655
0.000116666
0.000116676
0.000116687
0.000116696
0.000116706
0.000116715
0.000116724
0.000116732
0.000116741
0.000116749
0.000116757
0.000116764
0.000116772
0.000116779
0.000116787
0.000116794
0.000116801
0.000116809
0.000116816
0.000116823
0.00011683
0.000116837
0.000116844
0.000116852
0.000116859
0.000116866
0.000116874
0.000116881
0.000116889
0.000116897
0.000116904
0.000116912
0.00011692
0.000116929
0.000116937
0.000116945
0.000116954
0.000116962
0.000116971
0.00011698
0.000116989
0.000116998
0.000117007
0.000117016
0.000117025
0.000117034
0.000117043
0.000117052
0.000117061
0.00011707
0.000117079
0.000117088
0.000117097
0.000117106
0.000117114
0.000117122
0.000117131
0.000117138
0.000117146
0.000117154
0.000117161
0.000117168
0.000117174
0.00011718
0.000117186
0.000117191
0.000117196
0.0001172
0.000117204
0.000117208
0.00011721
0.000117213
0.000117214
0.000117216
0.000117216
0.000117216
0.000117215
0.000117214
0.000117211
0.000117209
0.000117205
0.0001172
0.000117195
0.000117189
0.000117183
0.000117175
0.000117167
0.000117158
0.000117148
0.000117137
0.000117126
0.000117113
0.0001171
0.000117086
0.000117071
0.000117055
0.000117039
0.000117021
0.000117003
0.000116984
0.000116964
0.000116943
0.000116922
0.0001169
0.000116877
0.000116853
0.000116828
0.000116803
0.000116777
0.00011675
0.000116722
0.000116694
0.000116665
0.000116635
0.000116605
0.000116574
0.000116543
0.00011651
0.000116478
0.000116444
0.00011641
0.000116376
0.000116341
0.000116305
0.000116269
0.000116233
0.000116196
0.000116159
0.000116121
0.000116083
0.000116044
0.000116005
0.000115966
0.000115926
0.000115886
0.000115846
0.000115805
0.000115764
0.000115723
0.000115682
0.00011564
0.000115599
0.000115557
0.000115514
0.000115472
0.00011543
0.000115387
0.000115344
0.000115302
0.000115259
0.000115216
0.000115173
0.000115129
0.000115086
0.000115043
0.000115
0.000114957
0.000114914
0.000114871
0.000114828
0.000114785
0.000114742
0.000114699
0.000114656
0.000114614
0.000114572
0.000114529
0.000114487
0.000114445
0.000114403
0.000114362
0.000114321
0.000114279
0.000114239
0.000114198
0.000114158
0.000114117
0.000114078
0.000114038
0.000113999
0.00011396
0.000113921
0.000113883
0.000113845
0.000113808
0.00011377
0.000113733
0.000113697
0.000113661
0.000113625
0.000113589
0.000113554
0.00011352
0.000113485
0.000113451
0.000113418
0.000113385
0.000113352
0.00011332
0.000113288
0.000113256
0.000113225
0.000113194
0.000113163
0.000113133
0.000113103
0.000113073
0.000113044
0.000113015
0.000112986
0.000112958
0.000112929
0.000112901
0.000112874
0.000112846
0.000112819
0.000112791
0.000112764
0.000112737
0.00011271
0.000112683
0.000112657
0.00011263
0.000112603
0.000112577
0.00011255
0.000112523
0.000112496
0.000112469
0.000112442
0.000112415
0.000112388
0.00011236
0.000112332
0.000112304
0.000112276
0.000112247
0.000112218
0.000112189
0.000112159
0.000112129
0.000112099
0.000112068
0.000112037
0.000112006
0.000111974
0.000111941
0.000111908
0.000111875
0.000111841
0.000111807
0.000111772
0.000111737
0.000111701
0.000111664
0.000111628
0.00011159
0.000111552
0.000111514
0.000111475
0.000111436
0.000111396
0.000111355
0.000111314
0.000111273
0.000111231
0.000111189
0.000111146
0.000111103
0.00011106
0.000111016
0.000110972
0.000110927
0.000110882
0.000110837
0.000110792
0.000110746
0.0001107
0.000110654
0.000110607
0.000110561
0.000110514
0.000110467
0.000110421
0.000110374
0.000110327
0.00011028
0.000110232
0.000110185
0.000110138
0.000110092
0.000110045
0.000109998
0.000109952
0.000109905
0.000109859
0.000109813
0.000109767
0.000109721
0.000109676
0.000109631
0.000109586
0.000109542
0.000109498
0.000109454
0.00010941
0.000109367
0.000109324
0.000109281
0.000109239
0.000109197
0.000109156
0.000109115
0.000109074
0.000109034
0.000108994
0.000108954
0.000108915
0.000108876
0.000108837
0.000108799
0.000108761
0.000108724
0.000108686
0.000108649
0.000108613
0.000108576
0.00010854
0.000108505
0.000108469
0.000108434
0.000108399
0.000108364
0.00010833
0.000108295
0.000108261
0.000108227
0.000108193
0.00010816
0.000108126
0.000108093
0.000108059
0.000108026
0.000107993
0.00010796
0.000107927
0.000107894
0.000107862
0.000107829
0.000107796
0.000107763
0.000107731
0.000107698
0.000107665
0.000107633
0.0001076
0.000107567
0.000107535
0.000107502
0.000107469
0.000107436
0.000107404
0.000107371
0.000107338
0.000107306
0.000107273
0.00010724
0.000107207
0.000107175
0.000107142
0.000107109
0.000107077
0.000107044
0.000107012
0.000106979
0.000106947
0.000106914
0.000106882
0.00010685
0.000106818
0.000106786
0.000106754
0.000106722
0.00010669
0.000106659
0.000106628
0.000106596
0.000106565
0.000106535
0.000106504
0.000106473
0.000106443
0.000106413
0.000106383
0.000106353
0.000106324
0.000106295
0.000106266
0.000106237
0.000106208
0.00010618
0.000106152
0.000106124
0.000106096
0.000106069
0.000106042
0.000106015
0.000105988
0.000105962
0.000105935
0.000105909
0.000105883
0.000105858
0.000105832
0.000105807
0.000105782
0.000105757
0.000105733
0.000105708
0.000105684
0.00010566
0.000105636
0.000105612
0.000105588
0.000105565
0.000105541
0.000105518
0.000105495
0.000105472
0.000105448
0.000105425
0.000105402
0.000105379
0.000105356
0.000105334
0.000105311
0.000105288
0.000105265
0.000105242
0.000105219
0.000105197
0.000105174
0.000105151
0.000105128
0.000105105
0.000105082
0.000105059
0.000105036
0.000105012
0.000104989
0.000104966
0.000104942
0.000104919
0.000104895
0.000104872
0.000104848
0.000104824
0.0001048
0.000104776
0.000104752
0.000104728
0.000104704
0.00010468
0.000104656
0.000104632
0.000104607
0.000104583
0.000104558
0.000104534
0.000104509
0.000104485
0.00010446
0.000104435
0.000104411
0.000104386
0.000104361
0.000104337
0.000104312
0.000104287
0.000104263
0.000104238
0.000104213
0.000104189
0.000104164
0.00010414
0.000104115
0.000104091
0.000104066
0.000104042
0.000104018
0.000103993
0.000103969
0.000103945
0.000103921
0.000103897
0.000103873
0.000103849
0.000103826
0.000103802
0.000103778
0.000103755
0.000103732
0.000103708
0.000103685
0.000103662
0.000103639
0.000103616
0.000103593
0.00010357
0.000103547
0.000103525
0.000103502
0.00010348
0.000103458
0.000103435
0.000103413
0.000103391
0.000103369
0.000103347
0.000103325
0.000103303
0.000103281
0.00010326
0.000103238
0.000103216
0.000103195
0.000103173
0.000103152
0.000103131
0.000103109
0.000103088
0.000103067
0.000103046
0.000103025
0.000103004
0.000102983
0.000102962
0.000102941
0.00010292
0.000102899
0.000102879
0.000102858
0.000102837
0.000102817
0.000102796
0.000102776
0.000102756
0.000102735
0.000102715
0.000102695
0.000102675
0.000102655
0.000102635
0.000102615
0.000102595
0.000102575
0.000102555
0.000102535
0.000102516
0.000102496
0.000102477
0.000102457
0.000102438
0.000102419
0.0001024
0.00010238
0.000102361
0.000102343
0.000102324
0.000102305
0.000102286
0.000102268
0.000102249
0.000102231
0.000102212
0.000102194
0.000102176
0.000102158
0.00010214
0.000102122
0.000102104
0.000102086
0.000102069
0.000102051
0.000102033
0.000102016
0.000101999
0.000101981
0.000101964
0.000101947
0.00010193
0.000101912
0.000101895
0.000101878
0.000101861
0.000101844
0.000101827
0.000101811
0.000101794
0.000101777
0.00010176
0.000101743
0.000101726
0.00010171
0.000101693
0.000101676
0.000101659
0.000101642
0.000101626
0.000101609
0.000101592
0.000101575
0.000101558
0.000101541
0.000101524
0.000101507
0.00010149
0.000101473
0.000101456
0.000101438
0.000101421
0.000101404
0.000101386
0.000101369
0.000101352
0.000101334
0.000101316
0.000101299
0.000101281
0.000101263
0.000101245
0.000101228
0.00010121
0.000101192
0.000101174
0.000101155
0.000101137
0.000101119
0.000101101
0.000101082
0.000101064
0.000101046
0.000101027
0.000101009
0.00010099
0.000100972
0.000100953
0.000100935
0.000100916
0.000100897
0.000100879
0.00010086
0.000100841
0.000100823
0.000100804
0.000100786
0.000100767
0.000100748
0.00010073
0.000100711
0.000100693
0.000100674
0.000100656
0.000100637
0.000100619
0.000100601
0.000100582
0.000100564
0.000100546
0.000100528
0.00010051
0.000100492
0.000100474
0.000100456
0.000100438
0.00010042
0.000100403
0.000100385
0.000100368
0.00010035
0.000100333
0.000100316
0.000100299
0.000100282
0.000100265
0.000100248
0.000100231
0.000100215
0.000100198
0.000100182
0.000100165
0.000100149
0.000100133
0.000100117
0.000100101
0.000100085
0.000100069
0.000100053
0.000100038
0.000100022
0.000100007
9.99914e-05
9.99761e-05
9.99608e-05
9.99457e-05
9.99306e-05
9.99155e-05
9.99006e-05
9.98857e-05
9.98708e-05
9.9856e-05
9.98413e-05
9.98266e-05
9.9812e-05
9.97974e-05
9.97828e-05
9.97683e-05
9.97538e-05
9.97394e-05
9.9725e-05
9.97106e-05
9.96962e-05
9.96819e-05
9.96675e-05
9.96532e-05
9.96389e-05
9.96246e-05
9.96103e-05
9.9596e-05
9.95817e-05
9.95674e-05
9.9553e-05
9.95387e-05
9.95244e-05
9.951e-05
9.94957e-05
9.94813e-05
9.94669e-05
9.94524e-05
9.9438e-05
9.94235e-05
9.9409e-05
9.93945e-05
9.93799e-05
9.93653e-05
9.93507e-05
9.93361e-05
9.93214e-05
9.93067e-05
9.9292e-05
9.92772e-05
9.92624e-05
9.92476e-05
9.92328e-05
9.92179e-05
9.9203e-05
9.91881e-05
9.91732e-05
9.91583e-05
9.91433e-05
9.91283e-05
9.91133e-05
9.90984e-05
9.90834e-05
9.90684e-05
9.90534e-05
9.90384e-05
9.90235e-05
9.90085e-05
9.89936e-05
9.89787e-05
9.89638e-05
9.89489e-05
9.89341e-05
9.89193e-05
9.89046e-05
9.88899e-05
9.88752e-05
9.88606e-05
9.88461e-05
9.88317e-05
9.88173e-05
9.8803e-05
9.87887e-05
9.87746e-05
9.87605e-05
9.87466e-05
9.87327e-05
9.87189e-05
9.87053e-05
9.86917e-05
9.86783e-05
9.8665e-05
9.86517e-05
9.86387e-05
9.86257e-05
9.86129e-05
9.86001e-05
9.85876e-05
9.85751e-05
9.85628e-05
9.85506e-05
9.85386e-05
9.85267e-05
9.85149e-05
9.85033e-05
9.84918e-05
9.84805e-05
9.84693e-05
9.84582e-05
9.84473e-05
9.84365e-05
9.84258e-05
9.84153e-05
9.84048e-05
9.83946e-05
9.83844e-05
9.83743e-05
9.83644e-05
9.83546e-05
9.83449e-05
9.83353e-05
9.83258e-05
9.83164e-05
9.83071e-05
9.82979e-05
9.82887e-05
9.82797e-05
9.82707e-05
9.82617e-05
9.82529e-05
9.82441e-05
9.82353e-05
9.82266e-05
9.82179e-05
9.82093e-05
9.82007e-05
9.81921e-05
9.81836e-05
9.8175e-05
9.81665e-05
9.8158e-05
9.81494e-05
9.81409e-05
9.81324e-05
9.81238e-05
9.81152e-05
9.81066e-05
9.8098e-05
9.80894e-05
9.80807e-05
9.8072e-05
9.80632e-05
9.80544e-05
9.80456e-05
9.80367e-05
9.80278e-05
9.80189e-05
9.80099e-05
9.80008e-05
9.79917e-05
9.79826e-05
9.79734e-05
9.79642e-05
9.79549e-05
9.79456e-05
9.79362e-05
9.79268e-05
9.79174e-05
9.7908e-05
9.78985e-05
9.7889e-05
9.78794e-05
9.78699e-05
9.78603e-05
9.78507e-05
9.78411e-05
9.78315e-05
9.78219e-05
9.78123e-05
9.78027e-05
9.77932e-05
9.77836e-05
9.77741e-05
9.77646e-05
9.77551e-05
9.77457e-05
9.77363e-05
9.7727e-05
9.77177e-05
9.77084e-05
9.76993e-05
9.76901e-05
9.76811e-05
9.76721e-05
9.76632e-05
9.76544e-05
9.76457e-05
9.7637e-05
9.76285e-05
9.762e-05
9.76117e-05
9.76034e-05
9.75952e-05
9.75871e-05
9.75791e-05
9.75713e-05
9.75635e-05
9.75558e-05
9.75483e-05
9.75408e-05
9.75335e-05
9.75262e-05
9.75191e-05
9.7512e-05
9.7505e-05
9.74982e-05
9.74914e-05
9.74848e-05
9.74782e-05
9.74717e-05
9.74653e-05
9.7459e-05
9.74527e-05
9.74465e-05
9.74404e-05
9.74344e-05
9.74284e-05
9.74225e-05
9.74167e-05
9.74109e-05
9.74051e-05
9.73994e-05
9.73938e-05
9.73881e-05
9.73825e-05
9.73769e-05
9.73714e-05
9.73658e-05
9.73603e-05
9.73548e-05
9.73493e-05
9.73438e-05
9.73383e-05
9.73328e-05
9.73273e-05
9.73218e-05
9.73163e-05
9.73107e-05
9.73051e-05
9.72996e-05
9.72939e-05
9.72883e-05
9.72827e-05
9.7277e-05
9.72713e-05
9.72655e-05
9.72598e-05
9.7254e-05
9.72481e-05
9.72423e-05
9.72364e-05
9.72305e-05
9.72245e-05
9.72186e-05
9.72126e-05
9.72066e-05
9.72005e-05
9.71944e-05
9.71884e-05
9.71823e-05
9.71762e-05
9.717e-05
9.71639e-05
9.71577e-05
9.71516e-05
9.71454e-05
9.71393e-05
9.71331e-05
9.7127e-05
9.71209e-05
9.71148e-05
9.71087e-05
9.71026e-05
9.70965e-05
9.70905e-05
9.70845e-05
9.70786e-05
9.70726e-05
9.70668e-05
9.70609e-05
9.70551e-05
9.70494e-05
9.70437e-05
9.7038e-05
9.70325e-05
9.70269e-05
9.70215e-05
9.70161e-05
9.70108e-05
9.70055e-05
9.70003e-05
9.69952e-05
9.69902e-05
9.69853e-05
9.69804e-05
9.69757e-05
9.6971e-05
9.69664e-05
9.69619e-05
9.69575e-05
9.69531e-05
9.69489e-05
9.69448e-05
9.69408e-05
9.69368e-05
9.6933e-05
9.69293e-05
9.69257e-05
9.69222e-05
9.69188e-05
9.69155e-05
9.69123e-05
9.69093e-05
9.69063e-05
9.69035e-05
9.69008e-05
9.68982e-05
9.68958e-05
9.68934e-05
9.68912e-05
9.68891e-05
9.68872e-05
9.68854e-05
9.68837e-05
9.68821e-05
9.68807e-05
9.68794e-05
9.68782e-05
9.68772e-05
9.68764e-05
9.68757e-05
9.68751e-05
9.68747e-05
9.68744e-05
9.68743e-05
9.68743e-05
9.68745e-05
9.68748e-05
9.68753e-05
9.6876e-05
9.68768e-05
9.68778e-05
9.68789e-05
9.68802e-05
9.68816e-05
9.68832e-05
9.6885e-05
9.68869e-05
9.6889e-05
9.68912e-05
9.68936e-05
9.68961e-05
9.68988e-05
9.69017e-05
9.69047e-05
9.69078e-05
9.69111e-05
9.69145e-05
9.6918e-05
9.69217e-05
9.69255e-05
9.69294e-05
9.69335e-05
9.69376e-05
9.69419e-05
9.69462e-05
9.69507e-05
9.69552e-05
9.69598e-05
9.69645e-05
9.69693e-05
9.69741e-05
9.69789e-05
9.69838e-05
9.69888e-05
9.69937e-05
9.69987e-05
9.70037e-05
9.70087e-05
9.70137e-05
9.70186e-05
9.70236e-05
9.70285e-05
9.70334e-05
9.70382e-05
9.70429e-05
9.70476e-05
9.70523e-05
9.70568e-05
9.70612e-05
9.70656e-05
9.70698e-05
9.7074e-05
9.7078e-05
9.70819e-05
9.70856e-05
9.70893e-05
9.70928e-05
9.70961e-05
9.70993e-05
9.71024e-05
9.71053e-05
9.7108e-05
9.71106e-05
9.71131e-05
9.71154e-05
9.71175e-05
9.71195e-05
9.71213e-05
9.7123e-05
9.71245e-05
9.71259e-05
9.71272e-05
9.71283e-05
9.71293e-05
9.71302e-05
9.7131e-05
9.71316e-05
9.71322e-05
9.71327e-05
9.71331e-05
9.71334e-05
9.71337e-05
9.71339e-05
9.71341e-05
9.71343e-05
9.71345e-05
9.71346e-05
9.71348e-05
9.7135e-05
9.71353e-05
9.71356e-05
9.71359e-05
9.71364e-05
9.7137e-05
9.71376e-05
9.71384e-05
9.71393e-05
9.71404e-05
9.71416e-05
9.71431e-05
9.71447e-05
9.71465e-05
9.71485e-05
9.71507e-05
9.71532e-05
9.7156e-05
9.7159e-05
9.71623e-05
9.71658e-05
9.71696e-05
9.71738e-05
9.71782e-05
9.71829e-05
9.7188e-05
9.71934e-05
9.71991e-05
9.72051e-05
9.72114e-05
9.72181e-05
9.72251e-05
9.72325e-05
9.72401e-05
9.72481e-05
9.72564e-05
9.72651e-05
9.7274e-05
9.72832e-05
9.72928e-05
9.73026e-05
9.73128e-05
9.73232e-05
9.73338e-05
9.73448e-05
9.73559e-05
9.73673e-05
9.73789e-05
9.73908e-05
9.74028e-05
9.7415e-05
9.74273e-05
9.74398e-05
9.74525e-05
9.74652e-05
9.74781e-05
9.7491e-05
9.7504e-05
9.75171e-05
9.75302e-05
9.75433e-05
9.75564e-05
9.75694e-05
9.75825e-05
9.75955e-05
9.76084e-05
9.76213e-05
9.7634e-05
9.76467e-05
9.76592e-05
9.76716e-05
9.76838e-05
9.76958e-05
9.77077e-05
9.77194e-05
9.77309e-05
9.77421e-05
9.77532e-05
9.7764e-05
9.77746e-05
9.77849e-05
9.7795e-05
9.78048e-05
9.78144e-05
9.78237e-05
9.78327e-05
9.78415e-05
9.785e-05
9.78582e-05
9.78662e-05
9.78739e-05
9.78814e-05
9.78886e-05
9.78955e-05
9.79022e-05
9.79087e-05
9.79149e-05
9.79209e-05
9.79267e-05
9.79323e-05
9.79377e-05
9.79429e-05
9.79479e-05
9.79528e-05
9.79575e-05
9.79621e-05
9.79666e-05
9.7971e-05
9.79752e-05
9.79794e-05
9.79835e-05
9.79876e-05
9.79917e-05
9.79957e-05
9.79997e-05
9.80037e-05
9.80077e-05
9.80118e-05
9.80159e-05
9.80201e-05
9.80244e-05
9.80287e-05
9.80332e-05
9.80378e-05
9.80425e-05
9.80473e-05
9.80523e-05
9.80574e-05
9.80628e-05
9.80683e-05
9.80739e-05
9.80798e-05
9.80859e-05
9.80922e-05
9.80987e-05
9.81054e-05
9.81124e-05
9.81195e-05
9.81269e-05
9.81346e-05
9.81424e-05
9.81505e-05
9.81588e-05
9.81674e-05
9.81761e-05
9.81851e-05
9.81943e-05
9.82037e-05
9.82134e-05
9.82232e-05
9.82332e-05
9.82434e-05
9.82538e-05
9.82644e-05
9.82751e-05
9.8286e-05
9.8297e-05
9.83082e-05
9.83194e-05
9.83308e-05
9.83423e-05
9.83539e-05
9.83656e-05
9.83773e-05
9.8389e-05
9.84009e-05
9.84127e-05
9.84246e-05
9.84364e-05
9.84483e-05
9.84601e-05
9.84719e-05
9.84836e-05
9.84953e-05
9.85069e-05
9.85184e-05
9.85299e-05
9.85412e-05
9.85524e-05
9.85635e-05
9.85745e-05
9.85853e-05
9.85959e-05
9.86064e-05
9.86168e-05
9.86269e-05
9.86369e-05
9.86466e-05
9.86562e-05
9.86656e-05
9.86747e-05
9.86837e-05
9.86924e-05
9.87009e-05
9.87092e-05
9.87173e-05
9.87252e-05
9.87328e-05
9.87402e-05
9.87473e-05
9.87543e-05
9.8761e-05
9.87674e-05
9.87737e-05
9.87797e-05
9.87856e-05
9.87912e-05
9.87966e-05
9.88018e-05
9.88068e-05
9.88116e-05
9.88162e-05
9.88206e-05
9.88248e-05
9.88289e-05
9.88328e-05
9.88366e-05
9.88402e-05
9.88436e-05
9.88469e-05
9.88501e-05
9.88532e-05
9.88561e-05
9.8859e-05
9.88617e-05
9.88644e-05
9.8867e-05
9.88695e-05
9.88719e-05
9.88744e-05
9.88767e-05
9.8879e-05
9.88813e-05
9.88836e-05
9.88859e-05
9.88882e-05
9.88904e-05
9.88927e-05
9.88951e-05
9.88974e-05
9.88998e-05
9.89023e-05
9.89048e-05
9.89074e-05
9.891e-05
9.89127e-05
9.89156e-05
9.89185e-05
9.89215e-05
9.89247e-05
9.89279e-05
9.89313e-05
9.89349e-05
9.89385e-05
9.89424e-05
9.89463e-05
9.89505e-05
9.89548e-05
9.89592e-05
9.89639e-05
9.89687e-05
9.89738e-05
9.8979e-05
9.89844e-05
9.89901e-05
9.89959e-05
9.9002e-05
9.90082e-05
9.90147e-05
9.90215e-05
9.90284e-05
9.90356e-05
9.9043e-05
9.90507e-05
9.90586e-05
9.90668e-05
9.90752e-05
9.90838e-05
9.90927e-05
9.91019e-05
9.91113e-05
9.9121e-05
9.91309e-05
9.9141e-05
9.91514e-05
9.91621e-05
9.9173e-05
9.91842e-05
9.91956e-05
9.92072e-05
9.92191e-05
9.92313e-05
9.92436e-05
9.92562e-05
9.9269e-05
9.92821e-05
9.92953e-05
9.93088e-05
9.93224e-05
9.93363e-05
9.93504e-05
9.93646e-05
9.9379e-05
9.93936e-05
9.94083e-05
9.94232e-05
9.94382e-05
9.94533e-05
9.94686e-05
9.94839e-05
9.94994e-05
9.9515e-05
9.95306e-05
9.95463e-05
9.9562e-05
9.95778e-05
9.95936e-05
9.96095e-05
9.96253e-05
9.96411e-05
9.96569e-05
9.96727e-05
9.96884e-05
9.97041e-05
9.97197e-05
9.97351e-05
9.97505e-05
9.97658e-05
9.9781e-05
9.9796e-05
9.98109e-05
9.98256e-05
9.98401e-05
9.98544e-05
9.98686e-05
9.98825e-05
9.98962e-05
9.99097e-05
9.9923e-05
9.9936e-05
9.99487e-05
9.99612e-05
9.99734e-05
9.99853e-05
9.9997e-05
0.000100008
0.000100019
0.00010003
0.000100041
0.000100051
0.000100061
0.00010007
0.000100079
0.000100088
0.000100097
0.000100105
0.000100113
0.00010012
0.000100128
0.000100135
0.000100141
0.000100148
0.000100154
0.00010016
0.000100165
0.000100171
0.000100176
0.000100181
0.000100185
0.000100189
0.000100194
0.000100197
0.000100201
0.000100205
0.000100208
0.000100211
0.000100214
0.000100217
0.00010022
0.000100223
0.000100225
0.000100228
0.00010023
0.000100233
0.000100235
0.000100238
0.00010024
0.000100243
0.000100245
0.000100247
0.00010025
0.000100253
0.000100255
0.000100258
0.000100261
0.000100264
0.000100267
0.00010027
0.000100274
0.000100278
0.000100281
0.000100285
0.000100289
0.000100294
0.000100298
0.000100303
0.000100308
0.000100313
0.000100319
0.000100324
0.00010033
0.000100337
0.000100343
0.00010035
0.000100356
0.000100364
0.000100371
0.000100378
0.000100386
0.000100394
0.000100403
0.000100411
0.00010042
0.000100429
0.000100438
0.000100447
0.000100456
0.000100466
0.000100476
0.000100486
0.000100496
0.000100506
0.000100516
0.000100527
0.000100537
0.000100548
0.000100558
0.000100569
0.00010058
0.000100591
0.000100601
0.000100612
0.000100623
0.000100634
0.000100645
0.000100655
0.000100666
0.000100676
0.000100687
0.000100697
0.000100707
0.000100717
0.000100727
0.000100737
0.000100747
0.000100756
0.000100765
0.000100774
0.000100783
0.000100792
0.0001008
0.000100808
0.000100816
0.000100824
0.000100831
0.000100838
0.000100845
0.000100851
0.000100857
0.000100863
0.000100869
0.000100874
0.000100879
0.000100884
0.000100888
0.000100892
0.000100895
0.000100899
0.000100901
0.000100904
0.000100906
0.000100908
0.00010091
0.000100911
0.000100912
0.000100912
0.000100913
0.000100912
0.000100912
0.000100911
0.00010091
0.000100909
0.000100907
0.000100905
0.000100902
0.0001009
0.000100897
0.000100893
0.00010089
0.000100886
0.000100882
0.000100877
0.000100872
0.000100867
0.000100862
0.000100856
0.000100851
0.000100844
0.000100838
0.000100831
0.000100825
0.000100818
0.00010081
0.000100803
0.000100795
0.000100787
0.000100779
0.00010077
0.000100762
0.000100753
0.000100744
0.000100734
0.000100725
0.000100715
0.000100706
0.000100696
0.000100686
0.000100675
0.000100665
0.000100654
0.000100643
0.000100633
0.000100621
0.00010061
0.000100599
0.000100587
0.000100576
0.000100564
0.000100552
0.00010054
0.000100528
0.000100516
0.000100504
0.000100491
0.000100479
0.000100466
0.000100454
0.000100441
0.000100428
0.000100415
0.000100402
0.000100389
0.000100376
0.000100363
0.00010035
0.000100337
0.000100323
0.00010031
0.000100297
0.000100283
0.00010027
0.000100256
0.000100243
0.000100229
0.000100215
0.000100202
0.000100188
0.000100174
0.000100161
0.000100147
0.000100133
0.000100119
0.000100106
0.000100092
0.000100078
0.000100064
0.00010005
0.000100036
0.000100022
0.000100008
9.99941e-05
9.998e-05
9.99659e-05
9.99517e-05
9.99374e-05
9.99231e-05
9.99086e-05
9.98942e-05
9.98796e-05
9.98649e-05
9.98502e-05
9.98353e-05
9.98203e-05
9.98052e-05
9.979e-05
9.97746e-05
9.9759e-05
9.97433e-05
9.97275e-05
9.97114e-05
9.96951e-05
9.96787e-05
9.9662e-05
9.96451e-05
9.96279e-05
9.96105e-05
9.95929e-05
9.95749e-05
9.95567e-05
9.95381e-05
9.95193e-05
9.95001e-05
9.94806e-05
9.94607e-05
9.94405e-05
9.94199e-05
9.9399e-05
9.93776e-05
9.93559e-05
9.93337e-05
9.93112e-05
9.92882e-05
9.92647e-05
9.92409e-05
9.92165e-05
9.91917e-05
9.91665e-05
9.91408e-05
9.91146e-05
9.9088e-05
9.90609e-05
9.90333e-05
9.90052e-05
9.89766e-05
9.89476e-05
9.8918e-05
9.8888e-05
9.88576e-05
9.88266e-05
9.87952e-05
9.87633e-05
9.8731e-05
9.86982e-05
9.8665e-05
9.86313e-05
9.85972e-05
9.85628e-05
9.85279e-05
9.84926e-05
9.84569e-05
9.84209e-05
9.83845e-05
9.83478e-05
9.83108e-05
9.82734e-05
9.82358e-05
9.81979e-05
9.81597e-05
9.81213e-05
9.80827e-05
9.80439e-05
9.80049e-05
9.79658e-05
9.79265e-05
9.7887e-05
9.78475e-05
9.78079e-05
9.77682e-05
9.77285e-05
9.76887e-05
9.76489e-05
9.76091e-05
9.75694e-05
9.75297e-05
9.74901e-05
9.74505e-05
9.74111e-05
9.73717e-05
9.73325e-05
9.72934e-05
9.72545e-05
9.72158e-05
9.71772e-05
9.71389e-05
9.71007e-05
9.70628e-05
9.70251e-05
9.69876e-05
9.69504e-05
9.69134e-05
9.68766e-05
9.68402e-05
9.6804e-05
9.6768e-05
9.67324e-05
9.6697e-05
9.66618e-05
9.6627e-05
9.65924e-05
9.6558e-05
9.6524e-05
9.64901e-05
9.64565e-05
9.64232e-05
9.63901e-05
9.63572e-05
9.63245e-05
9.6292e-05
9.62597e-05
9.62276e-05
9.61956e-05
9.61638e-05
9.61321e-05
9.61006e-05
9.60691e-05
9.60377e-05
9.60065e-05
9.59752e-05
9.5944e-05
9.59129e-05
9.58817e-05
9.58506e-05
9.58194e-05
9.57881e-05
9.57568e-05
9.57255e-05
9.5694e-05
9.56624e-05
9.56307e-05
9.55989e-05
9.55669e-05
9.55347e-05
9.55024e-05
9.54698e-05
9.5437e-05
9.54041e-05
9.53708e-05
9.53374e-05
9.53036e-05
9.52697e-05
9.52354e-05
9.52009e-05
9.5166e-05
9.51309e-05
9.50955e-05
9.50598e-05
9.50239e-05
9.49876e-05
9.4951e-05
9.49141e-05
9.4877e-05
9.48395e-05
9.48018e-05
9.47638e-05
9.47255e-05
9.4687e-05
9.46483e-05
9.46093e-05
9.45701e-05
9.45306e-05
9.4491e-05
9.44512e-05
9.44113e-05
9.43712e-05
9.4331e-05
9.42907e-05
9.42503e-05
9.42098e-05
9.41693e-05
9.41288e-05
9.40883e-05
9.40478e-05
9.40074e-05
9.39671e-05
9.39269e-05
9.38868e-05
9.38469e-05
9.38072e-05
9.37677e-05
9.37284e-05
9.36894e-05
9.36508e-05
9.36124e-05
9.35744e-05
9.35368e-05
9.34997e-05
9.34629e-05
9.34267e-05
9.33909e-05
9.33557e-05
9.3321e-05
9.32869e-05
9.32534e-05
9.32205e-05
9.31883e-05
9.31568e-05
9.31259e-05
9.30958e-05
9.30664e-05
9.30378e-05
9.30099e-05
9.29829e-05
9.29566e-05
9.29312e-05
9.29067e-05
9.2883e-05
9.28602e-05
9.28382e-05
9.28172e-05
9.27971e-05
9.27779e-05
9.27596e-05
9.27422e-05
9.27258e-05
9.27103e-05
9.26958e-05
9.26821e-05
9.26695e-05
9.26577e-05
9.2647e-05
9.26371e-05
9.26282e-05
9.26202e-05
9.26131e-05
9.26069e-05
9.26016e-05
9.25972e-05
9.25937e-05
9.2591e-05
9.25892e-05
9.25882e-05
9.25881e-05
9.25887e-05
9.25902e-05
9.25924e-05
9.25954e-05
9.25991e-05
9.26035e-05
9.26086e-05
9.26144e-05
9.26208e-05
9.26279e-05
9.26356e-05
9.26438e-05
9.26527e-05
9.2662e-05
9.26719e-05
9.26823e-05
9.26931e-05
9.27044e-05
9.27161e-05
9.27282e-05
9.27406e-05
9.27535e-05
9.27666e-05
9.278e-05
9.27937e-05
9.28077e-05
9.28219e-05
9.28363e-05
9.28509e-05
9.28657e-05
9.28806e-05
9.28957e-05
9.29109e-05
9.29261e-05
9.29414e-05
9.29568e-05
9.29722e-05
9.29877e-05
9.30031e-05
9.30186e-05
9.3034e-05
9.30494e-05
9.30648e-05
9.30801e-05
9.30954e-05
9.31106e-05
9.31257e-05
9.31407e-05
9.31557e-05
9.31706e-05
9.31854e-05
9.32001e-05
9.32147e-05
9.32292e-05
9.32437e-05
9.3258e-05
9.32723e-05
9.32865e-05
9.33006e-05
9.33147e-05
9.33287e-05
9.33427e-05
9.33567e-05
9.33706e-05
9.33845e-05
9.33985e-05
9.34125e-05
9.34265e-05
9.34405e-05
9.34547e-05
9.34689e-05
9.34832e-05
9.34977e-05
9.35123e-05
9.35271e-05
9.35421e-05
9.35573e-05
9.35728e-05
9.35885e-05
9.36045e-05
9.36208e-05
9.36375e-05
9.36545e-05
9.36719e-05
9.36897e-05
9.3708e-05
9.37268e-05
9.3746e-05
9.37657e-05
9.3786e-05
9.38069e-05
9.38284e-05
9.38505e-05
9.38733e-05
9.38967e-05
9.39208e-05
9.39457e-05
9.39713e-05
9.39977e-05
9.40249e-05
9.40529e-05
9.40818e-05
9.41115e-05
9.41421e-05
9.41737e-05
9.42061e-05
9.42395e-05
9.42739e-05
9.43092e-05
9.43455e-05
9.43829e-05
9.44213e-05
9.44607e-05
9.45012e-05
9.45427e-05
9.45853e-05
9.4629e-05
9.46737e-05
9.47196e-05
9.47666e-05
9.48146e-05
9.48638e-05
9.49141e-05
9.49655e-05
9.5018e-05
9.50716e-05
9.51264e-05
9.51822e-05
9.52391e-05
9.52972e-05
9.53563e-05
9.54164e-05
9.54777e-05
9.554e-05
9.56034e-05
9.56677e-05
9.57331e-05
9.57996e-05
9.5867e-05
9.59353e-05
9.60047e-05
9.60749e-05
9.61461e-05
9.62182e-05
9.62911e-05
9.6365e-05
9.64396e-05
9.65151e-05
9.65913e-05
9.66683e-05
9.67461e-05
9.68245e-05
9.69037e-05
9.69835e-05
9.70639e-05
9.7145e-05
9.72266e-05
9.73088e-05
9.73915e-05
9.74747e-05
9.75584e-05
9.76425e-05
9.77271e-05
9.7812e-05
9.78972e-05
9.79828e-05
9.80687e-05
9.81549e-05
9.82413e-05
9.83279e-05
9.84147e-05
9.85016e-05
9.85887e-05
9.86758e-05
9.87631e-05
9.88504e-05
9.89376e-05
9.90249e-05
9.91122e-05
9.91993e-05
9.92864e-05
9.93734e-05
9.94602e-05
9.95468e-05
9.96333e-05
9.97195e-05
9.98055e-05
9.98912e-05
9.99767e-05
0.000100062
0.000100147
0.000100231
0.000100315
0.000100399
0.000100482
0.000100565
0.000100647
0.000100729
0.00010081
0.000100891
0.000100971
0.000101051
0.00010113
0.000101209
0.000101287
0.000101364
0.000101441
0.000101517
0.000101593
0.000101667
0.000101741
0.000101815
0.000101887
0.000101959
0.00010203
0.000102101
0.00010217
0.000102239
0.000102307
0.000102374
0.000102441
0.000102507
0.000102571
0.000102635
0.000102698
0.000102761
0.000102822
0.000102882
0.000102942
0.000103001
0.000103059
0.000103116
0.000103172
0.000103227
0.000103281
0.000103334
0.000103387
0.000103438
0.000103489
0.000103539
0.000103587
0.000103635
0.000103682
0.000103728
0.000103773
0.000103817
0.000103861
0.000103903
0.000103944
0.000103985
0.000104025
0.000104063
0.000104101
0.000104138
0.000104174
0.000104209
0.000104244
0.000104277
0.000104309
0.000104341
0.000104372
0.000104402
0.000104431
0.00010446
0.000104487
0.000104514
0.00010454
0.000104565
0.00010459
0.000104613
0.000104636
0.000104658
0.00010468
0.000104701
0.000104721
0.00010474
0.000104759
0.000104777
0.000104794
0.000104811
0.000104827
0.000104842
0.000104857
0.000104871
0.000104885
0.000104898
0.000104911
0.000104923
0.000104934
0.000104945
0.000104955
0.000104965
0.000104974
0.000104983
0.000104992
0.000105
0.000105007
0.000105014
0.00010502
0.000105027
0.000105032
0.000105037
0.000105042
0.000105047
0.000105051
0.000105054
0.000105058
0.00010506
0.000105063
0.000105065
0.000105066
0.000105068
0.000105069
0.000105069
0.000105069
0.000105069
0.000105069
0.000105068
0.000105067
0.000105065
0.000105063
0.000105061
0.000105058
0.000105055
0.000105051
0.000105048
0.000105043
0.000105039
0.000105034
0.000105029
0.000105023
0.000105017
0.000105011
0.000105004
0.000104997
0.000104989
0.000104982
0.000104973
0.000104965
0.000104956
0.000104946
0.000104937
0.000104927
0.000104916
0.000104905
0.000104894
0.000104882
0.00010487
0.000104858
0.000104845
0.000104832
0.000104819
0.000104805
0.000104791
0.000104776
0.000104761
0.000104746
0.000104731
0.000104715
0.000104698
0.000104682
0.000104665
0.000104648
0.00010463
0.000104613
0.000104595
0.000104576
0.000104558
0.000104539
0.00010452
0.000104501
0.000104481
0.000104461
0.000104441
0.000104421
0.000104401
0.00010438
0.00010436
0.000104339
0.000104318
0.000104297
0.000104276
0.000104255
0.000104233
0.000104212
0.000104191
0.000104169
0.000104148
0.000104126
0.000104105
0.000104083
0.000104062
0.000104041
0.000104019
0.000103998
0.000103977
0.000103956
0.000103935
0.000103914
0.000103893
0.000103873
0.000103853
0.000103832
0.000103812
0.000103793
0.000103773
0.000103753
0.000103734
0.000103715
0.000103697
0.000103678
0.00010366
0.000103642
0.000103624
0.000103607
0.00010359
0.000103573
0.000103557
0.000103541
0.000103525
0.000103509
0.000103494
0.000103479
0.000103464
0.00010345
0.000103436
0.000103423
0.000103409
0.000103396
0.000103384
0.000103371
0.00010336
0.000103348
0.000103337
0.000103326
0.000103315
0.000103305
0.000103295
0.000103285
0.000103276
0.000103267
0.000103258
0.000103249
0.000103241
0.000103233
0.000103226
0.000103219
0.000103212
0.000103205
0.000103198
0.000103192
0.000103186
0.00010318
0.000103175
0.000103169
0.000103164
0.000103159
0.000103155
0.00010315
0.000103146
0.000103142
0.000103138
0.000103134
0.00010313
0.000103126
0.000103123
0.00010312
0.000103116
0.000103113
0.00010311
0.000103107
0.000103104
0.000103101
0.000103098
0.000103096
0.000103093
0.00010309
0.000103087
0.000103084
0.000103082
0.000103079
0.000103076
0.000103073
0.00010307
0.000103067
0.000103063
0.00010306
0.000103057
0.000103053
0.00010305
0.000103046
0.000103042
0.000103038
0.000103033
0.000103029
0.000103024
0.00010302
0.000103015
0.000103009
0.000103004
0.000102998
0.000102992
0.000102986
0.00010298
0.000102973
0.000102966
0.000102959
0.000102951
0.000102944
0.000102936
0.000102927
0.000102919
0.00010291
0.0001029
0.000102891
0.000102881
0.000102871
0.00010286
0.000102849
0.000102838
0.000102827
0.000102815
0.000102803
0.00010279
0.000102777
0.000102764
0.00010275
0.000102737
0.000102722
0.000102708
0.000102693
0.000102678
0.000102663
0.000102647
0.000102631
0.000102614
0.000102598
0.000102581
0.000102564
0.000102546
0.000102528
0.00010251
0.000102492
0.000102473
0.000102455
0.000102436
0.000102416
0.000102397
0.000102377
0.000102357
0.000102337
0.000102317
0.000102297
0.000102276
0.000102255
0.000102234
0.000102213
0.000102192
0.000102171
0.00010215
0.000102128
0.000102107
0.000102085
0.000102064
0.000102042
0.00010202
0.000101998
0.000101977
0.000101955
0.000101933
0.000101911
0.000101889
0.000101868
0.000101846
0.000101824
0.000101802
0.000101781
0.000101759
0.000101738
0.000101716
0.000101695
0.000101674
0.000101652
0.000101631
0.00010161
0.000101589
0.000101568
0.000101548
0.000101527
0.000101506
0.000101486
0.000101466
0.000101446
0.000101425
0.000101405
0.000101385
0.000101366
0.000101346
0.000101326
0.000101307
0.000101287
0.000101268
0.000101249
0.000101229
0.00010121
0.000101191
0.000101172
0.000101153
0.000101134
0.000101115
0.000101097
0.000101078
0.000101059
0.00010104
0.000101021
0.000101002
0.000100983
0.000100965
0.000100946
0.000100927
0.000100908
0.000100889
0.000100869
0.00010085
0.000100831
0.000100811
0.000100792
0.000100772
0.000100752
0.000100733
0.000100712
0.000100692
0.000100672
0.000100651
0.000100631
0.00010061
0.000100589
0.000100567
0.000100546
0.000100524
0.000100502
0.00010048
0.000100457
0.000100435
0.000100412
0.000100389
0.000100365
0.000100342
0.000100318
0.000100294
0.000100269
0.000100245
0.00010022
0.000100195
0.000100169
0.000100143
0.000100117
0.000100091
0.000100065
0.000100038
0.000100011
9.99836e-05
9.99561e-05
9.99283e-05
9.99002e-05
9.9872e-05
9.98435e-05
9.98147e-05
9.97858e-05
9.97566e-05
9.97272e-05
9.96976e-05
9.96678e-05
9.96378e-05
9.96076e-05
9.95772e-05
9.95467e-05
9.9516e-05
9.94851e-05
9.94541e-05
9.9423e-05
9.93918e-05
9.93604e-05
9.93289e-05
9.92973e-05
9.92656e-05
9.92339e-05
9.9202e-05
9.91701e-05
9.91382e-05
9.91062e-05
9.90742e-05
9.90422e-05
9.90101e-05
9.8978e-05
9.8946e-05
9.89139e-05
9.88819e-05
9.885e-05
9.8818e-05
9.87861e-05
9.87543e-05
9.87225e-05
9.86908e-05
9.86592e-05
9.86277e-05
9.85963e-05
9.8565e-05
9.85338e-05
9.85027e-05
9.84718e-05
9.8441e-05
9.84103e-05
9.83798e-05
9.83494e-05
9.83192e-05
9.82891e-05
9.82592e-05
9.82295e-05
9.82e-05
9.81706e-05
9.81414e-05
9.81124e-05
9.80835e-05
9.80549e-05
9.80264e-05
9.79981e-05
9.797e-05
9.79421e-05
9.79144e-05
9.78869e-05
9.78595e-05
9.78324e-05
9.78054e-05
9.77786e-05
9.7752e-05
9.77256e-05
9.76993e-05
9.76733e-05
9.76474e-05
9.76216e-05
9.75961e-05
9.75707e-05
9.75454e-05
9.75203e-05
9.74954e-05
9.74706e-05
9.74459e-05
9.74214e-05
9.7397e-05
9.73728e-05
9.73486e-05
9.73246e-05
9.73007e-05
9.72769e-05
9.72532e-05
9.72296e-05
9.72061e-05
9.71826e-05
9.71593e-05
9.7136e-05
9.71128e-05
9.70896e-05
9.70665e-05
9.70435e-05
9.70204e-05
9.69975e-05
9.69746e-05
9.69516e-05
9.69288e-05
9.69059e-05
9.68831e-05
9.68602e-05
9.68374e-05
9.68146e-05
9.67917e-05
9.67689e-05
9.6746e-05
9.67232e-05
9.67003e-05
9.66774e-05
9.66544e-05
9.66315e-05
9.66085e-05
9.65855e-05
9.65624e-05
9.65393e-05
9.65162e-05
9.6493e-05
9.64698e-05
9.64465e-05
9.64232e-05
9.63998e-05
9.63765e-05
9.6353e-05
9.63295e-05
9.6306e-05
9.62825e-05
9.62589e-05
9.62352e-05
9.62116e-05
9.61878e-05
9.61641e-05
9.61403e-05
9.61165e-05
9.60927e-05
9.60688e-05
9.60449e-05
9.60211e-05
9.59971e-05
9.59732e-05
9.59493e-05
9.59254e-05
9.59014e-05
9.58775e-05
9.58536e-05
9.58297e-05
9.58058e-05
9.5782e-05
9.57581e-05
9.57343e-05
9.57105e-05
9.56868e-05
9.56631e-05
9.56395e-05
9.56159e-05
9.55924e-05
9.5569e-05
9.55456e-05
9.55223e-05
9.54991e-05
9.54759e-05
9.54529e-05
9.54299e-05
9.54071e-05
9.53843e-05
9.53617e-05
9.53392e-05
9.53168e-05
9.52945e-05
9.52723e-05
9.52503e-05
9.52284e-05
9.52067e-05
9.5185e-05
9.51636e-05
9.51423e-05
9.51211e-05
9.51001e-05
9.50792e-05
9.50585e-05
9.5038e-05
9.50176e-05
9.49974e-05
9.49773e-05
9.49575e-05
9.49378e-05
9.49182e-05
9.48989e-05
9.48797e-05
9.48607e-05
9.48418e-05
9.48231e-05
9.48046e-05
9.47863e-05
9.47682e-05
9.47502e-05
9.47324e-05
9.47147e-05
9.46972e-05
9.46799e-05
9.46628e-05
9.46458e-05
9.46289e-05
9.46122e-05
9.45957e-05
9.45793e-05
9.45631e-05
9.4547e-05
9.45311e-05
9.45153e-05
9.44996e-05
9.44841e-05
9.44686e-05
9.44533e-05
9.44382e-05
9.44231e-05
9.44082e-05
9.43933e-05
9.43786e-05
9.43639e-05
9.43494e-05
9.43349e-05
9.43205e-05
9.43062e-05
9.4292e-05
9.42778e-05
9.42637e-05
9.42496e-05
9.42356e-05
9.42217e-05
9.42078e-05
9.41939e-05
9.41801e-05
9.41663e-05
9.41525e-05
9.41388e-05
9.4125e-05
9.41113e-05
9.40976e-05
9.40839e-05
9.40702e-05
9.40565e-05
9.40427e-05
9.4029e-05
9.40152e-05
9.40014e-05
9.39876e-05
9.39738e-05
9.39599e-05
9.3946e-05
9.39321e-05
9.39181e-05
9.39041e-05
9.389e-05
9.38759e-05
9.38617e-05
9.38475e-05
9.38333e-05
9.3819e-05
9.38046e-05
9.37901e-05
9.37757e-05
9.37611e-05
9.37465e-05
9.37318e-05
9.37171e-05
9.37023e-05
9.36875e-05
9.36726e-05
9.36576e-05
9.36426e-05
9.36275e-05
9.36124e-05
9.35972e-05
9.3582e-05
9.35667e-05
9.35513e-05
9.35359e-05
9.35205e-05
9.3505e-05
9.34895e-05
9.34739e-05
9.34583e-05
9.34426e-05
9.3427e-05
9.34113e-05
9.33955e-05
9.33798e-05
9.3364e-05
9.33482e-05
9.33324e-05
9.33166e-05
9.33008e-05
9.3285e-05
9.32692e-05
9.32534e-05
9.32376e-05
9.32219e-05
9.32062e-05
9.31905e-05
9.31748e-05
9.31591e-05
9.31435e-05
9.3128e-05
9.31125e-05
9.30971e-05
9.30817e-05
9.30664e-05
9.30511e-05
9.30359e-05
9.30209e-05
9.30058e-05
9.29909e-05
9.29761e-05
9.29614e-05
9.29468e-05
9.29322e-05
9.29178e-05
9.29035e-05
9.28894e-05
9.28753e-05
9.28614e-05
9.28476e-05
9.2834e-05
9.28205e-05
9.28071e-05
9.27939e-05
9.27808e-05
9.27679e-05
9.27551e-05
9.27425e-05
9.273e-05
9.27177e-05
9.27056e-05
9.26936e-05
9.26818e-05
9.26702e-05
9.26587e-05
9.26474e-05
9.26363e-05
9.26254e-05
9.26146e-05
9.2604e-05
9.25936e-05
9.25833e-05
9.25732e-05
9.25633e-05
9.25536e-05
9.2544e-05
9.25346e-05
9.25254e-05
9.25163e-05
9.25074e-05
9.24987e-05
9.24901e-05
9.24817e-05
9.24734e-05
9.24653e-05
9.24573e-05
9.24495e-05
9.24418e-05
9.24343e-05
9.24268e-05
9.24196e-05
9.24124e-05
9.24054e-05
9.23984e-05
9.23916e-05
9.23849e-05
9.23783e-05
9.23718e-05
9.23654e-05
9.23591e-05
9.23529e-05
9.23467e-05
9.23406e-05
9.23346e-05
9.23287e-05
9.23228e-05
9.23169e-05
9.23111e-05
9.23053e-05
9.22996e-05
9.22939e-05
9.22883e-05
9.22826e-05
9.2277e-05
9.22714e-05
9.22658e-05
9.22602e-05
9.22546e-05
9.2249e-05
9.22434e-05
9.22378e-05
9.22322e-05
9.22266e-05
9.22209e-05
9.22152e-05
9.22095e-05
9.22037e-05
9.2198e-05
9.21921e-05
9.21863e-05
9.21804e-05
9.21745e-05
9.21685e-05
9.21625e-05
9.21565e-05
9.21504e-05
9.21442e-05
9.2138e-05
9.21318e-05
9.21256e-05
9.21192e-05
9.21129e-05
9.21065e-05
9.21001e-05
9.20936e-05
9.20871e-05
9.20806e-05
9.20741e-05
9.20675e-05
9.20609e-05
9.20542e-05
9.20476e-05
9.20409e-05
9.20343e-05
9.20276e-05
9.20209e-05
9.20142e-05
9.20075e-05
9.20009e-05
9.19942e-05
9.19876e-05
9.1981e-05
9.19744e-05
9.19679e-05
9.19614e-05
9.19549e-05
9.19485e-05
9.19421e-05
9.19358e-05
9.19296e-05
9.19234e-05
9.19173e-05
9.19113e-05
9.19054e-05
9.18995e-05
9.18938e-05
9.18881e-05
9.18826e-05
9.18771e-05
9.18718e-05
9.18666e-05
9.18615e-05
9.18565e-05
9.18517e-05
9.1847e-05
9.18424e-05
9.1838e-05
9.18338e-05
9.18296e-05
9.18257e-05
9.18218e-05
9.18182e-05
9.18147e-05
9.18114e-05
9.18082e-05
9.18052e-05
9.18023e-05
9.17997e-05
9.17972e-05
9.17949e-05
9.17927e-05
9.17908e-05
9.1789e-05
9.17874e-05
9.1786e-05
9.17848e-05
9.17837e-05
9.17828e-05
9.17822e-05
9.17817e-05
9.17813e-05
9.17812e-05
9.17812e-05
9.17815e-05
9.17819e-05
9.17825e-05
9.17832e-05
9.17841e-05
9.17853e-05
9.17865e-05
9.1788e-05
9.17896e-05
9.17914e-05
9.17934e-05
9.17955e-05
9.17978e-05
9.18003e-05
9.18029e-05
9.18057e-05
9.18086e-05
9.18117e-05
9.18149e-05
9.18183e-05
9.18218e-05
9.18255e-05
9.18293e-05
9.18333e-05
9.18373e-05
9.18416e-05
9.18459e-05
9.18504e-05
9.1855e-05
9.18597e-05
9.18646e-05
9.18695e-05
9.18746e-05
9.18798e-05
9.18851e-05
9.18905e-05
9.1896e-05
9.19016e-05
9.19074e-05
9.19132e-05
9.19191e-05
9.1925e-05
9.19311e-05
9.19373e-05
9.19435e-05
9.19498e-05
9.19562e-05
9.19627e-05
9.19692e-05
9.19758e-05
9.19825e-05
9.19892e-05
9.1996e-05
9.20028e-05
9.20097e-05
9.20166e-05
9.20236e-05
9.20306e-05
9.20376e-05
9.20447e-05
9.20518e-05
9.20589e-05
9.2066e-05
9.20732e-05
9.20803e-05
9.20875e-05
9.20947e-05
9.21018e-05
9.2109e-05
9.21161e-05
9.21232e-05
9.21304e-05
9.21375e-05
9.21445e-05
9.21516e-05
9.21585e-05
9.21655e-05
9.21724e-05
9.21793e-05
9.21861e-05
9.21929e-05
9.21995e-05
9.22062e-05
9.22127e-05
9.22192e-05
9.22256e-05
9.22319e-05
9.22381e-05
9.22442e-05
9.22503e-05
9.22562e-05
9.2262e-05
9.22677e-05
9.22733e-05
9.22788e-05
9.22841e-05
9.22894e-05
9.22944e-05
9.22994e-05
9.23042e-05
9.23089e-05
9.23134e-05
9.23178e-05
9.23221e-05
9.23262e-05
9.23301e-05
9.23339e-05
9.23375e-05
9.23409e-05
9.23442e-05
9.23474e-05
9.23503e-05
9.23531e-05
9.23557e-05
9.23582e-05
9.23604e-05
9.23625e-05
9.23645e-05
9.23662e-05
9.23678e-05
9.23693e-05
9.23705e-05
9.23716e-05
9.23725e-05
9.23733e-05
9.23739e-05
9.23743e-05
9.23746e-05
9.23747e-05
9.23746e-05
9.23745e-05
9.23741e-05
9.23736e-05
9.2373e-05
9.23723e-05
9.23714e-05
9.23704e-05
9.23692e-05
9.2368e-05
9.23666e-05
9.23652e-05
9.23636e-05
9.23619e-05
9.23602e-05
9.23584e-05
9.23564e-05
9.23545e-05
9.23524e-05
9.23503e-05
9.23482e-05
9.2346e-05
9.23438e-05
9.23415e-05
9.23393e-05
9.2337e-05
9.23347e-05
9.23324e-05
9.23301e-05
9.23279e-05
9.23257e-05
9.23235e-05
9.23214e-05
9.23193e-05
9.23173e-05
9.23154e-05
9.23135e-05
9.23118e-05
9.23101e-05
9.23086e-05
9.23072e-05
9.23058e-05
9.23047e-05
9.23036e-05
9.23028e-05
9.2302e-05
9.23015e-05
9.23011e-05
9.23009e-05
9.23009e-05
9.23011e-05
9.23016e-05
9.23022e-05
9.2303e-05
9.23041e-05
9.23054e-05
9.2307e-05
9.23088e-05
9.23109e-05
9.23132e-05
9.23158e-05
9.23187e-05
9.23219e-05
9.23253e-05
9.2329e-05
9.23331e-05
9.23374e-05
9.23421e-05
9.2347e-05
9.23523e-05
9.23579e-05
9.23638e-05
9.237e-05
9.23765e-05
9.23834e-05
9.23906e-05
9.23982e-05
9.24061e-05
9.24143e-05
9.24228e-05
9.24317e-05
9.2441e-05
9.24505e-05
9.24604e-05
9.24707e-05
9.24812e-05
9.24921e-05
9.25034e-05
9.2515e-05
9.25269e-05
9.25391e-05
9.25516e-05
9.25645e-05
9.25777e-05
9.25912e-05
9.2605e-05
9.26191e-05
9.26335e-05
9.26483e-05
9.26633e-05
9.26786e-05
9.26942e-05
9.271e-05
9.27262e-05
9.27426e-05
9.27592e-05
9.27761e-05
9.27933e-05
9.28107e-05
9.28283e-05
9.28462e-05
9.28643e-05
9.28826e-05
9.29011e-05
9.29199e-05
9.29387e-05
9.29578e-05
9.29771e-05
9.29966e-05
9.30162e-05
9.3036e-05
9.30559e-05
9.3076e-05
9.30962e-05
9.31166e-05
9.3137e-05
9.31576e-05
9.31783e-05
9.31991e-05
9.322e-05
9.3241e-05
9.32621e-05
9.32832e-05
9.33044e-05
9.33257e-05
9.3347e-05
9.33683e-05
9.33897e-05
9.34112e-05
9.34326e-05
9.34541e-05
9.34756e-05
9.34971e-05
9.35186e-05
9.35401e-05
9.35616e-05
9.35831e-05
9.36045e-05
9.36259e-05
9.36473e-05
9.36687e-05
9.369e-05
9.37112e-05
9.37324e-05
9.37535e-05
9.37746e-05
9.37956e-05
9.38165e-05
9.38373e-05
9.3858e-05
9.38786e-05
9.38991e-05
9.39195e-05
9.39398e-05
9.396e-05
9.39801e-05
9.4e-05
9.40198e-05
9.40394e-05
9.40589e-05
9.40783e-05
9.40975e-05
9.41165e-05
9.41354e-05
9.41541e-05
9.41726e-05
9.41909e-05
9.42091e-05
9.4227e-05
9.42448e-05
9.42623e-05
9.42797e-05
9.42968e-05
9.43137e-05
9.43304e-05
9.43468e-05
9.4363e-05
9.4379e-05
9.43947e-05
9.44102e-05
9.44254e-05
9.44404e-05
9.4455e-05
9.44695e-05
9.44836e-05
9.44975e-05
9.4511e-05
9.45243e-05
9.45373e-05
9.455e-05
9.45624e-05
9.45746e-05
9.45863e-05
9.45978e-05
9.4609e-05
9.46199e-05
9.46304e-05
9.46406e-05
9.46505e-05
9.46601e-05
9.46694e-05
9.46783e-05
9.46869e-05
9.46952e-05
9.47032e-05
9.47108e-05
9.47181e-05
9.47251e-05
9.47318e-05
9.47381e-05
9.47441e-05
9.47499e-05
9.47552e-05
9.47603e-05
9.47651e-05
9.47695e-05
9.47737e-05
9.47775e-05
9.47811e-05
9.47843e-05
9.47873e-05
9.479e-05
9.47924e-05
9.47945e-05
9.47964e-05
9.4798e-05
9.47993e-05
9.48004e-05
9.48012e-05
9.48018e-05
9.48022e-05
9.48023e-05
9.48023e-05
9.4802e-05
9.48015e-05
9.48008e-05
9.47998e-05
9.47988e-05
9.47975e-05
9.4796e-05
9.47944e-05
9.47927e-05
9.47907e-05
9.47887e-05
9.47865e-05
9.47841e-05
9.47816e-05
9.4779e-05
9.47763e-05
9.47735e-05
9.47706e-05
9.47676e-05
9.47645e-05
9.47613e-05
9.4758e-05
9.47547e-05
9.47512e-05
9.47477e-05
9.47442e-05
9.47406e-05
9.47369e-05
9.47332e-05
9.47294e-05
9.47256e-05
9.47218e-05
9.47179e-05
9.47139e-05
9.471e-05
9.4706e-05
9.4702e-05
9.4698e-05
9.46939e-05
9.46898e-05
9.46858e-05
9.46817e-05
9.46775e-05
9.46734e-05
9.46693e-05
9.46651e-05
9.4661e-05
9.46568e-05
9.46526e-05
9.46485e-05
9.46444e-05
9.46402e-05
9.46361e-05
9.4632e-05
9.46279e-05
9.46238e-05
9.46198e-05
9.46157e-05
9.46117e-05
9.46078e-05
9.46039e-05
9.46e-05
9.45962e-05
9.45925e-05
9.45888e-05
9.45852e-05
9.45817e-05
9.45783e-05
9.45749e-05
9.45717e-05
9.45686e-05
9.45656e-05
9.45627e-05
9.456e-05
9.45574e-05
9.4555e-05
9.45527e-05
9.45507e-05
9.45488e-05
9.45472e-05
9.45458e-05
9.45446e-05
9.45436e-05
9.4543e-05
9.45426e-05
9.45425e-05
9.45426e-05
9.45431e-05
9.4544e-05
9.45452e-05
9.45467e-05
9.45486e-05
9.45509e-05
9.45536e-05
9.45567e-05
9.45603e-05
9.45643e-05
9.45687e-05
9.45737e-05
9.45791e-05
9.4585e-05
9.45915e-05
9.45984e-05
9.46059e-05
9.4614e-05
9.46226e-05
9.46318e-05
9.46415e-05
9.46519e-05
9.46629e-05
9.46744e-05
9.46866e-05
9.46994e-05
9.47128e-05
9.47269e-05
9.47416e-05
9.47569e-05
9.47729e-05
9.47896e-05
9.48068e-05
9.48248e-05
9.48434e-05
9.48626e-05
9.48824e-05
9.49029e-05
9.49241e-05
9.49458e-05
9.49682e-05
9.49912e-05
9.50148e-05
9.5039e-05
9.50639e-05
9.50892e-05
9.51152e-05
9.51417e-05
9.51687e-05
9.51963e-05
9.52244e-05
9.5253e-05
9.5282e-05
9.53116e-05
9.53416e-05
9.5372e-05
9.54028e-05
9.54341e-05
9.54657e-05
9.54977e-05
9.553e-05
9.55626e-05
9.55956e-05
9.56288e-05
9.56623e-05
9.5696e-05
9.573e-05
9.57641e-05
9.57985e-05
9.5833e-05
9.58676e-05
9.59024e-05
9.59372e-05
9.59722e-05
9.60072e-05
9.60422e-05
9.60773e-05
9.61124e-05
9.61474e-05
9.61825e-05
9.62175e-05
9.62524e-05
9.62873e-05
9.63221e-05
9.63568e-05
9.63913e-05
9.64258e-05
9.64601e-05
9.64942e-05
9.65282e-05
9.6562e-05
9.65957e-05
9.66291e-05
9.66623e-05
9.66954e-05
9.67282e-05
9.67608e-05
9.67932e-05
9.68254e-05
9.68574e-05
9.68891e-05
9.69206e-05
9.69519e-05
9.69829e-05
9.70137e-05
9.70443e-05
9.70746e-05
9.71047e-05
9.71346e-05
9.71642e-05
9.71936e-05
9.72228e-05
9.72518e-05
9.72806e-05
9.73091e-05
9.73374e-05
9.73656e-05
9.73935e-05
9.74212e-05
9.74488e-05
9.74761e-05
9.75033e-05
9.75302e-05
9.7557e-05
9.75837e-05
9.76101e-05
9.76364e-05
9.76625e-05
9.76885e-05
9.77143e-05
9.77399e-05
9.77654e-05
9.77907e-05
9.78159e-05
9.78409e-05
9.78657e-05
9.78904e-05
9.7915e-05
9.79394e-05
9.79636e-05
9.79877e-05
9.80116e-05
9.80353e-05
9.80589e-05
9.80823e-05
9.81055e-05
9.81286e-05
9.81514e-05
9.81741e-05
9.81965e-05
9.82187e-05
9.82408e-05
9.82626e-05
9.82841e-05
9.83055e-05
9.83265e-05
9.83474e-05
9.83679e-05
9.83882e-05
9.84082e-05
9.84279e-05
9.84473e-05
9.84664e-05
9.84851e-05
9.85035e-05
9.85216e-05
9.85393e-05
9.85566e-05
9.85736e-05
9.85902e-05
9.86064e-05
9.86222e-05
9.86375e-05
9.86525e-05
9.8667e-05
9.8681e-05
9.86946e-05
9.87078e-05
9.87205e-05
9.87327e-05
9.87444e-05
9.87556e-05
9.87664e-05
9.87767e-05
9.87864e-05
9.87957e-05
9.88044e-05
9.88126e-05
9.88204e-05
9.88276e-05
9.88343e-05
9.88404e-05
9.88461e-05
9.88512e-05
9.88558e-05
9.886e-05
9.88635e-05
9.88666e-05
9.88692e-05
9.88713e-05
9.88729e-05
9.8874e-05
9.88746e-05
9.88748e-05
9.88744e-05
9.88736e-05
9.88724e-05
9.88707e-05
9.88685e-05
9.8866e-05
9.8863e-05
9.88596e-05
9.88558e-05
9.88517e-05
9.88471e-05
9.88422e-05
9.88369e-05
9.88313e-05
9.88254e-05
9.88192e-05
9.88126e-05
9.88058e-05
9.87987e-05
9.87913e-05
9.87837e-05
9.87759e-05
9.87678e-05
9.87595e-05
9.8751e-05
9.87424e-05
9.87336e-05
9.87246e-05
9.87155e-05
9.87062e-05
9.86969e-05
9.86874e-05
9.86779e-05
9.86683e-05
9.86586e-05
9.86489e-05
9.86391e-05
9.86294e-05
9.86196e-05
9.86098e-05
9.86e-05
9.85903e-05
9.85805e-05
9.85709e-05
9.85613e-05
9.85517e-05
9.85422e-05
9.85328e-05
9.85236e-05
9.85144e-05
9.85053e-05
9.84963e-05
9.84875e-05
9.84788e-05
9.84703e-05
9.84619e-05
9.84536e-05
9.84456e-05
9.84377e-05
9.843e-05
9.84224e-05
9.84151e-05
9.84079e-05
9.8401e-05
9.83942e-05
9.83877e-05
9.83813e-05
9.83752e-05
9.83693e-05
9.83636e-05
9.83582e-05
9.83529e-05
9.83479e-05
9.83431e-05
9.83386e-05
9.83342e-05
9.83301e-05
9.83263e-05
9.83226e-05
9.83192e-05
9.83161e-05
9.83131e-05
9.83104e-05
9.83079e-05
9.83056e-05
9.83036e-05
9.83017e-05
9.83001e-05
9.82987e-05
9.82974e-05
9.82964e-05
9.82956e-05
9.8295e-05
9.82945e-05
9.82943e-05
9.82942e-05
9.82943e-05
9.82945e-05
9.82949e-05
9.82955e-05
9.82961e-05
9.82969e-05
9.82979e-05
9.82989e-05
9.83001e-05
9.83013e-05
9.83027e-05
9.83041e-05
9.83056e-05
9.83071e-05
9.83087e-05
9.83103e-05
9.8312e-05
9.83136e-05
9.83153e-05
9.8317e-05
9.83186e-05
9.83202e-05
9.83218e-05
9.83233e-05
9.83248e-05
9.83262e-05
9.83275e-05
9.83287e-05
9.83298e-05
9.83307e-05
9.83315e-05
9.83322e-05
9.83327e-05
9.83331e-05
9.83333e-05
9.83332e-05
9.8333e-05
9.83326e-05
9.83319e-05
9.8331e-05
9.83299e-05
9.83285e-05
9.83268e-05
9.83249e-05
9.83227e-05
9.83202e-05
9.83174e-05
9.83142e-05
9.83108e-05
9.83071e-05
9.8303e-05
9.82986e-05
9.82938e-05
9.82888e-05
9.82833e-05
9.82775e-05
9.82714e-05
9.82649e-05
9.8258e-05
9.82508e-05
9.82432e-05
9.82352e-05
9.82269e-05
9.82182e-05
9.82092e-05
9.81998e-05
9.819e-05
9.81799e-05
9.81694e-05
9.81586e-05
9.81474e-05
9.81359e-05
9.81241e-05
9.81119e-05
9.80994e-05
9.80865e-05
9.80734e-05
9.806e-05
9.80462e-05
9.80322e-05
9.80179e-05
9.80034e-05
9.79886e-05
9.79735e-05
9.79582e-05
9.79426e-05
9.79269e-05
9.79109e-05
9.78947e-05
9.78784e-05
9.78619e-05
9.78452e-05
9.78283e-05
9.78114e-05
9.77942e-05
9.7777e-05
9.77597e-05
9.77422e-05
9.77247e-05
9.77071e-05
9.76894e-05
9.76717e-05
9.76539e-05
9.76361e-05
9.76182e-05
9.76004e-05
9.75825e-05
9.75646e-05
9.75467e-05
9.75288e-05
9.7511e-05
9.74931e-05
9.74753e-05
9.74576e-05
9.74398e-05
9.74221e-05
9.74044e-05
9.73867e-05
9.73691e-05
9.73516e-05
9.7334e-05
9.73165e-05
9.7299e-05
9.72815e-05
9.72641e-05
9.72466e-05
9.72292e-05
9.72117e-05
9.71942e-05
9.71767e-05
9.71592e-05
9.71416e-05
9.71239e-05
9.71062e-05
9.70883e-05
9.70704e-05
9.70523e-05
9.7034e-05
9.70156e-05
9.6997e-05
9.69782e-05
9.69591e-05
9.69397e-05
9.69201e-05
9.69001e-05
9.68798e-05
9.68592e-05
9.68381e-05
9.68166e-05
9.67947e-05
9.67723e-05
9.67493e-05
9.67259e-05
9.67018e-05
9.66771e-05
9.66518e-05
9.66258e-05
9.65991e-05
9.65716e-05
9.65434e-05
9.65143e-05
9.64844e-05
9.64537e-05
9.6422e-05
9.63894e-05
9.63558e-05
9.63212e-05
9.62855e-05
9.62488e-05
9.6211e-05
9.61721e-05
9.6132e-05
9.60907e-05
9.60481e-05
9.60044e-05
9.59593e-05
9.5913e-05
9.58653e-05
9.58164e-05
9.5766e-05
9.57143e-05
9.56611e-05
9.56066e-05
9.55506e-05
9.54932e-05
9.54343e-05
9.53739e-05
9.53121e-05
9.52488e-05
9.5184e-05
9.51177e-05
9.50499e-05
9.49806e-05
9.49098e-05
9.48376e-05
9.47638e-05
9.46886e-05
9.4612e-05
9.45338e-05
9.44543e-05
9.43733e-05
9.4291e-05
9.42072e-05
9.41221e-05
9.40356e-05
9.39479e-05
9.38588e-05
9.37685e-05
9.3677e-05
9.35843e-05
9.34904e-05
9.33953e-05
9.32992e-05
9.3202e-05
9.31039e-05
9.30047e-05
9.29046e-05
9.28035e-05
9.27017e-05
9.2599e-05
9.24955e-05
9.23914e-05
9.22865e-05
9.2181e-05
9.20749e-05
9.19683e-05
9.18611e-05
9.17535e-05
9.16455e-05
9.15372e-05
9.14284e-05
9.13195e-05
9.12103e-05
9.11009e-05
9.09913e-05
9.08816e-05
9.07719e-05
9.06621e-05
9.05524e-05
9.04427e-05
9.0333e-05
9.02235e-05
9.01141e-05
9.00049e-05
8.98959e-05
8.97872e-05
8.96787e-05
8.95704e-05
8.94625e-05
8.93549e-05
8.92477e-05
8.91407e-05
8.90342e-05
8.8928e-05
8.88223e-05
8.87169e-05
8.86119e-05
8.85073e-05
8.84032e-05
8.82994e-05
8.8196e-05
8.8093e-05
8.79905e-05
8.78882e-05
8.77864e-05
8.76849e-05
8.75837e-05
8.74829e-05
8.73823e-05
8.72821e-05
8.71821e-05
8.70823e-05
8.69827e-05
8.68833e-05
8.6784e-05
8.66848e-05
8.65858e-05
8.64867e-05
8.63877e-05
8.62887e-05
8.61896e-05
8.60904e-05
8.59911e-05
8.58916e-05
8.57919e-05
8.5692e-05
8.55918e-05
8.54912e-05
8.53903e-05
8.5289e-05
8.51872e-05
8.50849e-05
8.49821e-05
8.48787e-05
8.47747e-05
8.467e-05
8.45646e-05
8.44585e-05
8.43516e-05
8.4244e-05
8.41354e-05
8.4026e-05
8.39156e-05
8.38043e-05
8.3692e-05
8.35787e-05
8.34643e-05
8.33488e-05
8.32322e-05
8.31144e-05
8.29955e-05
8.28753e-05
8.2754e-05
8.26313e-05
8.25074e-05
8.23821e-05
8.22556e-05
8.21276e-05
8.19983e-05
8.18676e-05
8.17355e-05
8.1602e-05
8.14671e-05
8.13307e-05
8.11928e-05
8.10534e-05
8.09126e-05
8.07703e-05
8.06265e-05
8.04812e-05
8.03343e-05
8.0186e-05
8.00361e-05
7.98847e-05
7.97318e-05
7.95774e-05
7.94214e-05
7.92639e-05
7.91049e-05
7.89444e-05
7.87824e-05
7.86189e-05
7.84539e-05
7.82874e-05
7.81194e-05
7.795e-05
7.77791e-05
7.76068e-05
7.74331e-05
7.72579e-05
7.70814e-05
7.69035e-05
7.67242e-05
7.65436e-05
7.63617e-05
7.61785e-05
7.5994e-05
7.58083e-05
7.56214e-05
7.54332e-05
7.5244e-05
7.50535e-05
7.4862e-05
7.46694e-05
7.44757e-05
7.42811e-05
7.40855e-05
7.38889e-05
7.36915e-05
7.34932e-05
7.32941e-05
7.30942e-05
7.28936e-05
7.26923e-05
7.24904e-05
7.22879e-05
7.20848e-05
7.18813e-05
7.16773e-05
7.14729e-05
7.12682e-05
7.10631e-05
7.08579e-05
7.06524e-05
7.04468e-05
7.02411e-05
7.00355e-05
6.98298e-05
6.96242e-05
6.94188e-05
6.92136e-05
6.90086e-05
6.8804e-05
6.85997e-05
6.83958e-05
6.81924e-05
6.79895e-05
6.77872e-05
6.75855e-05
6.73845e-05
6.71842e-05
6.69847e-05
6.6786e-05
6.65882e-05
6.63912e-05
6.61952e-05
6.60002e-05
6.58061e-05
6.56132e-05
6.54212e-05
6.52304e-05
6.50407e-05
6.48521e-05
6.46647e-05
6.44784e-05
6.42933e-05
6.41094e-05
6.39267e-05
6.37451e-05
6.35648e-05
6.33855e-05
6.32075e-05
6.30305e-05
6.28547e-05
6.268e-05
6.25062e-05
6.23336e-05
6.21618e-05
6.1991e-05
6.18211e-05
6.1652e-05
6.14837e-05
6.1316e-05
6.1149e-05
6.09826e-05
6.08167e-05
6.06511e-05
6.04859e-05
6.0321e-05
6.01562e-05
5.99914e-05
5.98267e-05
5.96617e-05
5.94966e-05
5.93311e-05
5.91651e-05
5.89986e-05
5.88314e-05
5.86634e-05
5.84945e-05
5.83245e-05
5.81535e-05
5.79811e-05
5.78074e-05
5.76321e-05
5.74553e-05
5.72767e-05
5.70962e-05
5.69137e-05
5.67291e-05
5.65424e-05
5.63532e-05
5.61616e-05
5.59675e-05
5.57707e-05
5.55711e-05
5.53687e-05
5.51633e-05
5.49548e-05
5.47432e-05
5.45283e-05
5.43101e-05
5.40885e-05
5.38634e-05
5.36347e-05
5.34025e-05
5.31666e-05
5.2927e-05
5.26837e-05
5.24365e-05
5.21856e-05
5.19307e-05
5.1672e-05
5.14095e-05
5.1143e-05
5.08727e-05
5.05984e-05
5.03203e-05
5.00384e-05
4.97526e-05
4.94631e-05
4.91698e-05
4.88728e-05
4.85722e-05
4.8268e-05
4.79603e-05
4.76491e-05
4.73346e-05
4.70168e-05
4.66959e-05
4.63718e-05
4.60448e-05
4.57149e-05
4.53823e-05
4.5047e-05
4.47092e-05
4.4369e-05
4.40266e-05
4.3682e-05
4.33354e-05
4.2987e-05
4.2637e-05
4.22853e-05
4.19323e-05
4.1578e-05
4.12227e-05
4.08664e-05
4.05093e-05
4.01516e-05
3.97935e-05
3.94351e-05
3.90765e-05
3.87179e-05
3.83595e-05
3.80015e-05
3.76439e-05
3.7287e-05
3.69309e-05
3.65757e-05
3.62216e-05
3.58688e-05
3.55174e-05
3.51674e-05
3.48192e-05
3.44727e-05
3.41282e-05
3.37858e-05
3.34455e-05
3.31075e-05
3.27719e-05
3.24389e-05
3.21085e-05
3.17808e-05
3.1456e-05
3.11341e-05
3.08151e-05
3.04993e-05
3.01867e-05
2.98773e-05
2.95712e-05
2.92684e-05
2.89692e-05
2.86733e-05
2.83811e-05
2.80924e-05
2.78073e-05
2.75259e-05
2.72481e-05
2.6974e-05
2.67037e-05
2.64371e-05
2.61743e-05
2.59152e-05
2.56599e-05
2.54084e-05
2.51606e-05
2.49165e-05
2.46762e-05
2.44397e-05
2.42068e-05
2.39776e-05
2.37521e-05
2.35302e-05
2.3312e-05
2.30973e-05
2.28862e-05
2.26785e-05
2.24744e-05
2.22736e-05
2.20763e-05
2.18823e-05
2.16916e-05
2.15042e-05
2.132e-05
2.1139e-05
2.09611e-05
2.07862e-05
2.06144e-05
2.04455e-05
2.02795e-05
2.01164e-05
1.99561e-05
1.97986e-05
1.96438e-05
1.94916e-05
1.93421e-05
1.91951e-05
1.90506e-05
1.89085e-05
1.87688e-05
1.86314e-05
1.84964e-05
1.83636e-05
1.82329e-05
1.81044e-05
1.7978e-05
1.78536e-05
1.77312e-05
1.76107e-05
1.74921e-05
1.73753e-05
1.72603e-05
1.7147e-05
1.70355e-05
1.69255e-05
1.68171e-05
1.67103e-05
1.6605e-05
1.65011e-05
1.63986e-05
1.62974e-05
1.61976e-05
1.6099e-05
1.60016e-05
1.59054e-05
1.58103e-05
1.57162e-05
1.56232e-05
1.55311e-05
1.544e-05
1.53498e-05
1.52604e-05
1.51718e-05
1.50839e-05
1.49968e-05
1.49103e-05
1.48245e-05
1.47392e-05
1.46544e-05
1.45701e-05
1.44863e-05
1.44029e-05
1.43199e-05
1.42371e-05
1.41547e-05
1.40725e-05
1.39905e-05
1.39087e-05
1.3827e-05
1.37454e-05
1.36639e-05
1.35824e-05
1.35009e-05
1.34194e-05
1.33378e-05
1.32561e-05
1.31743e-05
1.30923e-05
1.30102e-05
1.29278e-05
1.28453e-05
1.27625e-05
1.26795e-05
1.25962e-05
1.25126e-05
1.24287e-05
1.23444e-05
1.22599e-05
1.2175e-05
1.20898e-05
1.20043e-05
1.19184e-05
1.18321e-05
1.17455e-05
1.16586e-05
1.15713e-05
1.14837e-05
1.13958e-05
1.13076e-05
1.1219e-05
1.11302e-05
1.10411e-05
1.09517e-05
1.08621e-05
1.07723e-05
1.06823e-05
1.05921e-05
1.05017e-05
1.04113e-05
1.03207e-05
1.023e-05
1.01392e-05
1.00485e-05
9.95774e-06
9.86702e-06
9.77636e-06
9.6858e-06
9.59536e-06
9.50508e-06
9.41498e-06
9.3251e-06
9.23547e-06
9.14612e-06
9.05708e-06
8.96838e-06
8.88006e-06
8.79215e-06
8.70465e-06
8.61762e-06
8.53108e-06
8.44505e-06
8.35956e-06
8.27464e-06
8.19031e-06
8.10659e-06
8.02351e-06
7.94109e-06
7.85934e-06
7.77829e-06
7.69796e-06
7.61834e-06
7.53948e-06
7.46136e-06
7.38402e-06
7.30744e-06
7.23166e-06
7.15666e-06
7.08247e-06
7.00907e-06
6.93648e-06
6.86469e-06
6.79371e-06
6.72353e-06
6.65415e-06
6.58558e-06
6.51779e-06
6.45079e-06
6.38456e-06
6.31911e-06
6.25441e-06
6.19046e-06
6.12725e-06
6.06477e-06
6.00299e-06
5.94191e-06
5.88152e-06
5.82179e-06
5.76271e-06
5.70427e-06
5.64645e-06
5.58924e-06
5.53261e-06
5.47654e-06
5.42103e-06
5.36604e-06
5.31158e-06
5.25762e-06
5.20414e-06
5.15113e-06
5.09857e-06
5.04645e-06
4.99475e-06
4.94346e-06
4.89257e-06
4.84205e-06
4.7919e-06
4.74211e-06
4.69266e-06
4.64354e-06
4.59475e-06
4.54628e-06
4.49812e-06
4.45025e-06
4.40268e-06
4.3554e-06
4.30841e-06
4.2617e-06
4.21526e-06
4.16911e-06
4.12323e-06
4.07763e-06
4.03231e-06
3.98726e-06
3.9425e-06
3.89802e-06
3.85383e-06
3.80993e-06
3.76633e-06
3.72304e-06
3.68006e-06
3.63739e-06
3.59505e-06
3.55304e-06
3.51138e-06
3.47006e-06
3.4291e-06
3.38851e-06
3.34829e-06
3.30846e-06
3.26902e-06
3.22999e-06
3.19138e-06
3.15319e-06
3.11543e-06
3.07812e-06
3.04126e-06
3.00487e-06
2.96894e-06
2.9335e-06
2.89854e-06
2.86408e-06
2.83012e-06
2.79666e-06
2.76373e-06
2.73132e-06
2.69943e-06
2.66808e-06
2.63726e-06
2.60699e-06
2.57726e-06
2.54807e-06
2.51944e-06
2.49136e-06
2.46383e-06
2.43686e-06
2.41044e-06
2.38457e-06
2.35925e-06
2.33449e-06
2.31027e-06
2.2866e-06
2.26348e-06
2.24089e-06
2.21884e-06
2.19733e-06
2.17634e-06
2.15588e-06
2.13594e-06
2.11651e-06
2.09758e-06
2.07916e-06
2.06123e-06
2.04379e-06
2.02684e-06
2.01036e-06
1.99435e-06
1.97881e-06
1.96373e-06
1.9491e-06
1.93491e-06
1.92117e-06
1.90786e-06
1.89497e-06
1.88251e-06
1.87047e-06
1.85883e-06
1.8476e-06
1.83677e-06
1.82633e-06
1.81629e-06
1.80663e-06
1.79735e-06
1.78845e-06
1.77993e-06
1.77178e-06
1.764e-06
1.75658e-06
1.74952e-06
1.74283e-06
1.7365e-06
1.73052e-06
1.7249e-06
1.71963e-06
1.71472e-06
1.71016e-06
1.70595e-06
1.7021e-06
1.69859e-06
1.69544e-06
1.69263e-06
1.69018e-06
1.68808e-06
1.68632e-06
1.68491e-06
1.68385e-06
1.68314e-06
1.68278e-06
1.68277e-06
1.6831e-06
1.68378e-06
1.68481e-06
1.68618e-06
1.68789e-06
1.68995e-06
1.69235e-06
1.69509e-06
1.69816e-06
1.70157e-06
1.70531e-06
1.70937e-06
1.71376e-06
1.71846e-06
1.72349e-06
1.72882e-06
1.73445e-06
1.74039e-06
1.74662e-06
1.75314e-06
1.75994e-06
1.76701e-06
1.77435e-06
1.78194e-06
1.78979e-06
1.79788e-06
1.8062e-06
1.81474e-06
1.8235e-06
1.83247e-06
1.84163e-06
1.85097e-06
1.86048e-06
1.87016e-06
1.88e-06
1.88997e-06
1.90007e-06
1.91031e-06
1.92063e-06
1.93105e-06
1.94156e-06
1.95214e-06
1.96277e-06
1.97346e-06
1.98418e-06
1.99494e-06
2.0057e-06
2.01647e-06
2.02723e-06
2.03797e-06
2.04867e-06
2.05934e-06
2.06996e-06
2.08051e-06
2.09099e-06
2.10139e-06
2.1117e-06
2.1219e-06
2.13199e-06
2.14196e-06
2.15181e-06
2.16151e-06
2.17107e-06
2.18048e-06
2.18973e-06
2.19881e-06
2.20771e-06
2.21643e-06
2.22496e-06
2.2333e-06
2.24144e-06
2.24937e-06
2.25709e-06
2.26459e-06
2.27187e-06
2.27892e-06
2.28573e-06
2.29231e-06
2.29865e-06
2.30474e-06
2.31059e-06
2.31618e-06
2.32151e-06
2.32657e-06
2.33137e-06
2.33589e-06
2.34014e-06
2.34411e-06
2.34779e-06
2.35119e-06
2.3543e-06
2.3571e-06
2.35961e-06
2.36181e-06
2.36371e-06
2.36528e-06
2.36654e-06
2.36747e-06
2.36807e-06
2.36833e-06
2.36825e-06
2.36783e-06
2.36704e-06
2.3659e-06
2.36439e-06
2.36251e-06
2.36025e-06
2.3576e-06
2.35455e-06
2.3511e-06
2.34725e-06
2.34298e-06
2.33828e-06
2.33316e-06
2.32759e-06
2.32158e-06
2.31511e-06
2.30819e-06
2.30079e-06
2.29292e-06
2.28456e-06
2.27571e-06
2.26636e-06
2.25651e-06
2.24615e-06
2.23528e-06
2.22387e-06
2.21193e-06
2.19946e-06
2.18645e-06
2.1729e-06
2.15879e-06
2.14414e-06
2.12893e-06
2.11317e-06
2.09684e-06
2.07996e-06
2.06252e-06
2.04452e-06
2.02596e-06
2.00684e-06
1.98717e-06
1.96694e-06
1.94617e-06
1.92486e-06
1.90302e-06
1.88064e-06
1.85774e-06
1.83433e-06
1.81041e-06
1.786e-06
1.76111e-06
1.73574e-06
1.70992e-06
1.68365e-06
1.65696e-06
1.62985e-06
1.60235e-06
1.57446e-06
1.54621e-06
1.51763e-06
1.48872e-06
1.4595e-06
1.43001e-06
1.40026e-06
1.37027e-06
1.34007e-06
1.30969e-06
1.27914e-06
1.24846e-06
1.21766e-06
1.18677e-06
1.15582e-06
1.12484e-06
1.09386e-06
1.0629e-06
1.03199e-06
1.00115e-06
9.70425e-07
9.39832e-07
9.09402e-07
8.79163e-07
8.49142e-07
8.19367e-07
7.89866e-07
7.60667e-07
7.31795e-07
7.03278e-07
6.75142e-07
6.47413e-07
6.20115e-07
5.93273e-07
5.66911e-07
5.41052e-07
5.15719e-07
4.90933e-07
4.66715e-07
4.43085e-07
4.20062e-07
3.97665e-07
3.7591e-07
3.54814e-07
3.34391e-07
3.14656e-07
2.95622e-07
2.77301e-07
2.59703e-07
2.42837e-07
2.26713e-07
2.11338e-07
1.96717e-07
1.82856e-07
1.69758e-07
1.57433e-07
1.45865e-07
1.35064e-07
1.25029e-07
1.15758e-07
1.07247e-07
9.94929e-08
9.24893e-08
8.62298e-08
8.07065e-08
7.59108e-08
7.18329e-08
6.84621e-08
6.57868e-08
6.37943e-08
6.24713e-08
6.18036e-08
6.1776e-08
6.23728e-08
6.35776e-08
6.53732e-08
6.77419e-08
7.06655e-08
7.4125e-08
7.81014e-08
8.25748e-08
8.75254e-08
9.29328e-08
9.87764e-08
1.05035e-07
1.11689e-07
1.18716e-07
1.26096e-07
1.33806e-07
1.41827e-07
1.50138e-07
1.58717e-07
1.67544e-07
1.76598e-07
1.8586e-07
1.9531e-07
2.04928e-07
2.14695e-07
2.24604e-07
2.34612e-07
2.44715e-07
2.54896e-07
2.65139e-07
2.75428e-07
2.85748e-07
2.96084e-07
3.06422e-07
3.1675e-07
3.27055e-07
3.37325e-07
3.4755e-07
3.57718e-07
3.67821e-07
3.7785e-07
3.87797e-07
3.97656e-07
4.07419e-07
4.17081e-07
4.26637e-07
4.36084e-07
4.45418e-07
4.54636e-07
4.63737e-07
4.7272e-07
4.81584e-07
4.90329e-07
4.98956e-07
5.07468e-07
5.15866e-07
5.24152e-07
5.3233e-07
5.40405e-07
5.4838e-07
5.56259e-07
5.64049e-07
5.71755e-07
5.79383e-07
5.86939e-07
5.9443e-07
6.01863e-07
6.09245e-07
6.16583e-07
6.23895e-07
6.31165e-07
6.38415e-07
6.45653e-07
6.52885e-07
6.6012e-07
6.67366e-07
6.74631e-07
6.81922e-07
6.89247e-07
6.96613e-07
7.04028e-07
7.11498e-07
7.1903e-07
7.2663e-07
7.34306e-07
7.42061e-07
7.49903e-07
7.57837e-07
7.65866e-07
7.73995e-07
7.82229e-07
7.9057e-07
7.99022e-07
8.07588e-07
8.16269e-07
8.25067e-07
8.33984e-07
8.4302e-07
8.52175e-07
8.61449e-07
8.70841e-07
8.80351e-07
8.89976e-07
8.99714e-07
9.09562e-07
9.19517e-07
9.29576e-07
9.39735e-07
9.49989e-07
9.60332e-07
9.7076e-07
9.81268e-07
9.91847e-07
1.0025e-06
1.01321e-06
1.02396e-06
1.03476e-06
1.0456e-06
1.05646e-06
1.06735e-06
1.07825e-06
1.08915e-06
1.10005e-06
1.11093e-06
1.12179e-06
1.13262e-06
1.1434e-06
1.15414e-06
1.16481e-06
1.17542e-06
1.18594e-06
1.19637e-06
1.20671e-06
1.21694e-06
1.22705e-06
1.23704e-06
1.24689e-06
1.2566e-06
1.26616e-06
1.27556e-06
1.2848e-06
1.29385e-06
1.30273e-06
1.31141e-06
1.3199e-06
1.32818e-06
1.33626e-06
1.34412e-06
1.35176e-06
1.35917e-06
1.36635e-06
1.3733e-06
1.38001e-06
1.38647e-06
1.39269e-06
1.39866e-06
1.40438e-06
1.40985e-06
1.41506e-06
1.42001e-06
1.4247e-06
1.42914e-06
1.43332e-06
1.43724e-06
1.44091e-06
1.44433e-06
1.44749e-06
1.4504e-06
1.45306e-06
1.45547e-06
1.45765e-06
1.45958e-06
1.46128e-06
1.46274e-06
1.46398e-06
1.465e-06
1.4658e-06
1.46638e-06
1.46676e-06
1.46693e-06
1.46691e-06
1.4667e-06
1.4663e-06
1.46573e-06
1.46498e-06
1.46407e-06
1.463e-06
1.46178e-06
1.46041e-06
1.45891e-06
1.45727e-06
1.4555e-06
1.45362e-06
1.45163e-06
1.44953e-06
1.44733e-06
1.44504e-06
1.44267e-06
1.44022e-06
1.43769e-06
1.4351e-06
1.43245e-06
1.42974e-06
1.42698e-06
1.42418e-06
1.42133e-06
1.41846e-06
1.41555e-06
1.41262e-06
1.40968e-06
1.40671e-06
1.40373e-06
1.40075e-06
1.39776e-06
1.39476e-06
1.39177e-06
1.38878e-06


==> anc/protonwaveform-basic <==
       0.0409158
       0.0455921
       0.0502683
       0.0549445
       0.0596208
        0.064297
       0.0689733
       0.0736495
       0.0783258
        0.083002
       0.0876782
       0.0859191
       0.0812429
       0.0765666
       0.0718904
       0.0672142
       0.0625379
       0.0578617
       0.0531854
       0.0485092
       0.0438329
       0.0391567
       0.0344805
       0.0298042
        0.025128
       0.0204517
       0.0157755
       0.0110992
        0.006423
      0.00174675
      0.00440753
      0.00908377
         0.01376
       0.0184363
       0.0231125
       0.0277887
        0.032465
       0.0371412
       0.0418175
       0.0464937
         0.05117
       0.0558462
       0.0605224
       0.0651987
       0.0698749
       0.0745512
       0.0792274
       0.0839037
       0.0885799
       0.0850175
       0.0803412
        0.075665
       0.0709887
       0.0663125
       0.0616363
         0.05696
       0.0522838
       0.0476075
       0.0429313
        0.038255
       0.0335788
       0.0289026
       0.0242263
       0.0195501
       0.0148738
       0.0101976
      0.00552134
     0.000845095
      0.00530918
      0.00998543
       0.0146617
       0.0193379
       0.0240142
       0.0286904
       0.0333666
       0.0380429
       0.0427191
       0.0473954
       0.0520716
       0.0567479
       0.0614241
       0.0661003
       0.0707766
       0.0754528
       0.0801291
       0.0848053
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0879434
       0.0809291
       0.0739147
       0.0669003
        0.059886
       0.0528716
       0.0458572
       0.0388429
       0.0318285
       0.0248142
       0.0177998
       0.0107854
      0.00377106
      -0.0032433
      -0.0102577
       -0.017272
      -0.0242864
      -0.0313008
      -0.0383151
      -0.0422135
      -0.0375372
       -0.032861
      -0.0281847
      -0.0235085
      -0.0188323
       -0.014156
     -0.00947977
     -0.00480352
    -0.000127281
      0.00454896
      0.00922521
       0.0139014
       0.0185777
       0.0232539
       0.0279302
       0.0326064
       0.0372827
       0.0419589
       0.0423921
       0.0353777
       0.0283633
        0.021349
       0.0143346
      0.00732023
     0.000305868
      -0.0067085
      -0.0137229
      -0.0207372
      -0.0277516
       -0.034766
      -0.0417803
      -0.0487947
       -0.055809
      -0.0628234
      -0.0698378
      -0.0768521
      -0.0838665
      -0.0844367
      -0.0774223
      -0.0704079
      -0.0633936
      -0.0563792
      -0.0493648
      -0.0423505
      -0.0353361
      -0.0283218
      -0.0213074
       -0.014293
     -0.00727866
    -0.000264297
      0.00675007
       0.0137644
       0.0207788
       0.0277932
       0.0348075
       0.0418219
       0.0475368
       0.0522131
       0.0568893
       0.0615655
       0.0662418
        0.070918
       0.0755943
       0.0802705
       0.0849468
        0.089623
       0.0942992
       0.0989755
        0.103652
        0.108328
        0.113004
         0.11768
        0.122357
        0.127033
        0.131709
        0.125711
        0.114021
         0.10233
       0.0906396
        0.078949
       0.0672584
       0.0555677
       0.0438771
       0.0321865
       0.0204959
      0.00880532
     -0.00288529
      -0.0145759
      -0.0262665
      -0.0379571
      -0.0496477
      -0.0613383
      -0.0730289
      -0.0847195
      -0.0841582
       -0.079482
      -0.0748057
      -0.0701295
      -0.0654532
       -0.060777
      -0.0561008
      -0.0514245
      -0.0467483
       -0.042072
      -0.0373958
      -0.0327195
      -0.0280433
      -0.0233671
      -0.0186908
      -0.0140146
     -0.00933833
     -0.00466209
     1.41558e-05
      0.00271471
      0.00505283
      0.00739095
      0.00972907
       0.0120672
       0.0144053
       0.0167434
       0.0190816
       0.0214197
       0.0237578
       0.0260959
        0.028434
       0.0307722
       0.0331103
       0.0354484
       0.0377865
       0.0401247
       0.0424628
       0.0448009
       0.0427368
       0.0403987
       0.0380606
       0.0357224
       0.0333843
       0.0310462
       0.0287081
         0.02637
       0.0240318
       0.0216937
       0.0193556
       0.0170175
       0.0146793
       0.0123412
       0.0100031
      0.00766498
      0.00532686
      0.00298874
     0.000827415
      0.00316554
      0.00550366
      0.00784178
       0.0101799
        0.012518
       0.0148561
       0.0171943
       0.0195324
       0.0218705
       0.0242086
       0.0265468
       0.0288849
        0.031223
       0.0335611
       0.0358992
       0.0382374
       0.0405755
       0.0429136
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0433202
       0.0363059
       0.0292915
       0.0222771
       0.0152628
      0.00824841
      0.00123405
     -0.00578032
      -0.0127947
       -0.019809
      -0.0268234
      -0.0338378
      -0.0408521
      -0.0478665
      -0.0548809
      -0.0618952
      -0.0689096
       -0.075924
      -0.0829383
      -0.0838356
       -0.072145
      -0.0604544
      -0.0487637
      -0.0370731
      -0.0253825
      -0.0136919
     -0.00200131
      0.00968929
       0.0213799
       0.0330705
       0.0447611
       0.0564517
       0.0681423
       0.0798329
       0.0915235
        0.103214
        0.114905
        0.126595
        0.134326
        0.136664
        0.139002
         0.14134
        0.143678
        0.146016
        0.148354
        0.150693
        0.153031
        0.155369
        0.157707
        0.160045
        0.162383
        0.164721
        0.167059
        0.169398
        0.171736
        0.174074
        0.176412
        0.176319
        0.173981
        0.171643
        0.169305
        0.166967
        0.164629
         0.16229
        0.159952
        0.157614
        0.155276
        0.152938
          0.1506
        0.148262
        0.145924
        0.143585
        0.141247
        0.138909
        0.136571
        0.134233
        0.131895
        0.129557
        0.127219
         0.12488
        0.122542
        0.120204
        0.117866
        0.115528
         0.11319
        0.110852
        0.108514
        0.106175
        0.103837
        0.101499
       0.0991611
        0.096823
       0.0944849
       0.0921468
       0.0898086
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
       0.0891368
         0.08157
       0.0722175
        0.062865
       0.0535125
         0.04416
       0.0348075
        0.025455
       0.0161026
      0.00675007
     -0.00260242
      -0.0119549
      -0.0213074
      -0.0306599
      -0.0400124
      -0.0493648
      -0.0587173
      -0.0680698
      -0.0774223
      -0.0867748
      -0.0813074
       -0.074293
      -0.0672787
      -0.0602643
      -0.0532499
      -0.0462356
      -0.0392212
      -0.0322068
      -0.0251925
      -0.0181781
      -0.0111637
     -0.00414938
      0.00286498
      0.00987935
       0.0168937
       0.0239081
       0.0309224
       0.0379368
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
        0.044823
       0.0436539
       0.0424849
       0.0413158
       0.0401468
       0.0389777
       0.0378086
       0.0366396
       0.0354705
       0.0343014
       0.0331324
       0.0319633
       0.0307943
       0.0296252
       0.0284561
       0.0272871
        0.026118
        0.024949
       0.0237799
       0.0221556
       0.0186484
       0.0151412
        0.011634
      0.00812686
      0.00461968
       0.0011125
     -0.00239468
     -0.00590187
     -0.00940905
      -0.0129162
      -0.0164234
      -0.0199306
      -0.0234378
       -0.026945
      -0.0304521
      -0.0339593
      -0.0374665
      -0.0409737
      -0.0420986
      -0.0374223
      -0.0327461
      -0.0280698
      -0.0233936
      -0.0187173
      -0.0140411
     -0.00936485
     -0.00468861
    -1.23636e-05
      0.00466388
      0.00934012
       0.0140164
       0.0186926
       0.0233689
       0.0280451
       0.0327213
       0.0373976
       0.0420738
       0.0426727
       0.0368274
       0.0309821
       0.0251368
       0.0192915
       0.0134462
       0.0076009
      0.00175559
     -0.00408971
     -0.00993502
      -0.0157803
      -0.0216256
      -0.0274709
      -0.0333162
      -0.0391615
      -0.0450068
      -0.0508521
      -0.0566974
      -0.0625428
      -0.0627306
      -0.0568853
        -0.05104
      -0.0451947
      -0.0393494
      -0.0335041
      -0.0276588
      -0.0218135
      -0.0159682
      -0.0101229
     -0.00427756
      0.00156775
      0.00741305
       0.0132584
       0.0191037
        0.024949
       0.0307943
       0.0366396
       0.0424849
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0433556
       0.0410175
       0.0386793
       0.0363412
       0.0340031
        0.031665
       0.0293269
       0.0269887
       0.0246506
       0.0223125
       0.0199744
       0.0176363
       0.0152981
         0.01296
       0.0106219
      0.00828377
      0.00594565
      0.00360753
       0.0012694
      0.00435449
      0.00903073
        0.013707
       0.0183832
       0.0230595
       0.0277357
       0.0324119
       0.0370882
       0.0417644
       0.0464407
       0.0511169
       0.0557932
       0.0604694
       0.0651456
       0.0698219
       0.0744981
       0.0791744
       0.0838506
       0.0885269
         0.09117
       0.0935081
       0.0958462
       0.0981843
        0.100522
        0.102861
        0.105199
        0.107537
        0.109875
        0.112213
        0.114551
        0.116889
        0.119227
        0.121566
        0.123904
        0.126242
         0.12858
        0.130918
        0.133256
        0.128819
        0.124142
        0.119466
         0.11479
        0.110114
        0.105437
        0.100761
       0.0960849
       0.0914086
       0.0867324
       0.0820561
       0.0773799
       0.0727037
       0.0680274
       0.0633512
       0.0586749
       0.0539987
       0.0493224
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
       0.0449379
        0.046423
       0.0557755
        0.065128
       0.0744805
       0.0838329
       0.0931854
        0.102538
         0.11189
        0.121243
        0.130595
        0.139948
          0.1493
        0.158653
        0.168005
        0.177358
         0.18671
        0.196063
        0.205415
        0.214768
        0.223524
        0.230538
        0.237552
        0.244567
        0.251581
        0.258595
         0.26561
        0.272624
        0.279638
        0.286653
        0.293667
        0.300682
        0.307696
         0.31471
        0.321725
        0.328739
        0.335753
        0.342768
        0.349782
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
         0.35433
        0.357473
        0.364487
        0.371501
        0.378516
         0.38553
        0.392545
        0.399559
        0.406573
        0.413588
        0.420602
        0.427616
        0.434631
        0.441645
        0.448659
        0.455674
        0.462688
        0.469703
        0.476717
        0.483731
        0.491382
        0.499566
        0.507749
        0.515932
        0.524116
        0.532299
        0.540483
        0.548666
         0.55685
        0.565033
        0.573216
          0.5814
        0.589583
        0.597767
         0.60595
        0.614133
        0.622317
          0.6305
        0.638684
        0.646118
        0.653132
        0.660147
        0.667161
        0.674175
         0.68119
        0.688204
        0.695219
        0.702233
        0.709247
        0.716262
        0.723276
         0.73029
        0.737305
        0.744319
        0.751333
        0.758348
        0.765362
        0.772377
        0.787148
        0.804684
         0.82222
        0.839756
        0.857292
        0.874827
        0.892363
        0.909899
        0.927435
        0.944971
        0.962507
        0.980043
        0.997579
         1.01511
         1.03265
         1.05019
         1.06772
         1.08526
         1.10279
         1.11741
         1.13144
         1.14546
         1.15949
         1.17352
         1.18755
         1.20158
         1.21561
         1.22964
         1.24366
         1.25769
         1.27172
         1.28575
         1.29978
         1.31381
         1.32784
         1.34187
         1.35589
         1.36992
         1.37743
         1.38444
         1.39146
         1.39847
         1.40549
          1.4125
         1.41951
         1.42653
         1.43354
         1.44056
         1.44757
         1.45459
          1.4616
         1.46862
         1.47563
         1.48264
         1.48966
         1.49667
         1.50397
          1.5215
         1.53904
         1.55657
         1.57411
         1.59165
         1.60918
         1.62672
         1.64425
         1.66179
         1.67932
         1.69686
          1.7144
         1.73193
         1.74947
           1.767
         1.78454
         1.80208
         1.81961
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83499
         1.83756
         1.84925
         1.86094
         1.87263
         1.88432
         1.89601
          1.9077
         1.91939
         1.93108
         1.94277
         1.95446
         1.96615
         1.97784
         1.98953
         2.00123
         2.01292
         2.02461
          2.0363
         2.04799
         2.06115
         2.07752
         2.09389
         2.11026
         2.12662
         2.14299
         2.15936
         2.17572
         2.19209
         2.20846
         2.22482
         2.24119
         2.25756
         2.27392
         2.29029
         2.30666
         2.32302
         2.33939
         2.35576
         2.36923
         2.37859
         2.38794
         2.39729
         2.40664
           2.416
         2.42535
          2.4347
         2.44405
         2.45341
         2.46276
         2.47211
         2.48146
         2.49082
         2.50017
         2.50952
         2.51887
         2.52823
         2.53758
         2.54515
         2.55099
         2.55684
         2.56268
         2.56853
         2.57437
         2.58022
         2.58606
         2.59191
         2.59776
          2.6036
         2.60945
         2.61529
         2.62114
         2.62698
         2.63283
         2.63867
         2.64452
         2.65036
         2.66116
         2.67519
         2.68922
         2.70325
         2.71727
          2.7313
         2.74533
         2.75936
         2.77339
         2.78742
         2.80145
         2.81547
          2.8295
         2.84353
         2.85756
         2.87159
         2.88562
         2.89965
         2.91368
         2.92279
          2.9298
         2.93681
         2.94383
         2.95084
         2.95786
         2.96487
         2.97189
          2.9789
         2.98591
         2.99293
         2.99994
         3.00696
         3.01397
         3.02099
           3.028
         3.03502
         3.04203
         3.04904
         3.06445
         3.08199
         3.09952
         3.11706
          3.1346
         3.15213
         3.16967
          3.1872
         3.20474
         3.22227
         3.23981
         3.25735
         3.27488
         3.29242
         3.30995
         3.32749
         3.34503
         3.36256
          3.3801
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.39353
         3.40523
         3.41692
         3.42861
          3.4403
         3.45199
         3.46368
         3.47537
         3.48706
         3.49875
         3.51044
         3.52213
         3.53382
         3.54551
          3.5572
         3.56889
         3.58058
         3.59227
         3.60407
         3.61693
         3.62979
         3.64265
         3.65551
         3.66837
         3.68123
         3.69408
         3.70694
          3.7198
         3.73266
         3.74552
         3.75838
         3.77124
          3.7841
         3.79696
         3.80982
         3.82268
         3.83554
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84604
         3.84735
         3.85203
          3.8567
         3.86138
         3.86606
         3.87073
         3.87541
         3.88008
         3.88476
         3.88944
         3.89411
         3.89879
         3.90347
         3.90814
         3.91282
         3.91749
         3.92217
         3.92685
         3.93152
          3.9362
         3.94088
         3.94555
         3.95023
          3.9549
         3.95958
         3.96426
         3.96893
         3.97361
         3.97829
         3.98296
         3.98764
         3.99231
         3.99699
         4.00167
         4.00634
         4.01102
          4.0157
         4.02037
         4.02505
         4.02972
          4.0344
         4.03908
         4.04375
         4.04843
         4.05311
         4.05778
         4.06246
         4.06713
         4.07181
         4.07649
         4.08116
         4.08584
         4.09052
         4.09519
         4.09987
         4.10454
         4.10922
         4.10991
         4.10757
         4.10523
         4.10289
         4.10055
         4.09822
         4.09588
         4.09354
          4.0912
         4.08886
         4.08652
         4.08419
         4.08185
         4.07951
         4.07717
         4.07483
          4.0725
         4.07016
         4.06782
         4.07248
         4.08067
         4.08885
         4.09703
         4.10522
          4.1134
         4.12158
         4.12977
         4.13795
         4.14613
         4.15432
          4.1625
         4.17068
         4.17887
         4.18705
         4.19523
         4.20342
          4.2116
         4.21978
         4.22886
         4.23821
         4.24756
         4.25692
         4.26627
         4.27562
         4.28497
         4.29433
         4.30368
         4.31303
         4.32238
         4.33174
         4.34109
         4.35044
         4.35979
         4.36915
          4.3785
         4.38785
          4.3972
         4.40054
         4.40287
         4.40521
         4.40755
         4.40989
         4.41223
         4.41456
          4.4169
         4.41924
         4.42158
         4.42392
         4.42626
         4.42859
         4.43093
         4.43327
         4.43561
         4.43795
         4.44028
         4.44262
         4.43045
         4.41759
         4.40473
         4.39187
         4.37901
         4.36615
         4.35329
         4.34043
         4.32757
         4.31471
         4.30186
           4.289
         4.27614
         4.26328
         4.25042
         4.23756
          4.2247
         4.21184
         4.19975
         4.20209
         4.20443
         4.20677
         4.20911
         4.21144
         4.21378
         4.21612
         4.21846
          4.2208
         4.22313
         4.22547
         4.22781
         4.23015
         4.23249
         4.23483
         4.23716
          4.2395
         4.24184
         4.24401
         4.24517
         4.24634
         4.24751
         4.24868
         4.24985
         4.25102
         4.25219
         4.25336
         4.25453
          4.2557
         4.25686
         4.25803
          4.2592
         4.26037
         4.26154
         4.26271
         4.26388
         4.26505
         4.26536
         4.26302
         4.26069
         4.25835
         4.25601
         4.25367
         4.25133
           4.249
         4.24666
         4.24432
         4.24198
         4.23964
          4.2373
         4.23497
         4.23263
         4.23029
         4.22795
         4.22561
         4.22328
          4.2273
         4.24367
         4.26004
          4.2764
         4.29277
         4.30914
          4.3255
         4.34187
         4.35824
          4.3746
         4.39097
         4.40734
          4.4237
         4.44007
         4.45644
         4.47281
         4.48917
         4.50554
         4.52191
          4.5301
         4.52777
         4.52543
         4.52309
         4.52075
         4.51841
         4.51608
         4.51374
          4.5114
         4.50906
         4.50672
         4.50439
         4.50205
         4.49971
         4.49737
         4.49503
         4.49269
         4.49036
         4.48802
         4.48817
         4.49051
         4.49285
         4.49519
         4.49753
         4.49986
          4.5022
         4.50454
         4.50688
         4.50922
         4.51155
         4.51389
         4.51623
         4.51857
         4.52091
         4.52325
         4.52558
         4.52792
         4.53026
         4.52671
          4.5197
         4.51268
         4.50567
         4.49865
         4.49164
         4.48462
         4.47761
          4.4706
         4.46358
         4.45657
         4.44955
         4.44254
         4.43552
         4.42851
         4.42149
         4.41448
         4.40747
         4.40045
         4.39683
         4.39449
         4.39216
         4.38982
         4.38748
         4.38514
          4.3828
         4.38046
         4.37813
         4.37579
         4.37345
         4.37111
         4.36877
         4.36644
          4.3641
         4.36176
         4.35942
         4.35708
         4.35475
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35433
         4.35003
         4.34536
         4.34068
         4.33601
         4.33133
         4.32665
         4.32198
          4.3173
         4.31262
         4.30795
         4.30327
          4.2986
         4.29392
         4.28924
         4.28457
         4.27989
         4.27521
         4.27054
         4.26595
         4.26712
         4.26829
         4.26946
         4.27063
          4.2718
         4.27296
         4.27413
          4.2753
         4.27647
         4.27764
         4.27881
         4.27998
         4.28115
         4.28232
         4.28349
         4.28466
         4.28582
         4.28699
         4.28764
         4.28413
         4.28063
         4.27712
         4.27361
          4.2701
          4.2666
         4.26309
         4.25958
         4.25608
         4.25257
         4.24906
         4.24555
         4.24205
         4.23854
         4.23503
         4.23153
         4.22802
         4.22451
         4.22222
         4.22456
          4.2269
         4.22923
         4.23157
         4.23391
         4.23625
         4.23859
         4.24092
         4.24326
          4.2456
         4.24794
         4.25028
         4.25262
         4.25495
         4.25729
         4.25963
         4.26197
         4.26431
         4.26415
         4.25831
         4.25246
         4.24662
         4.24077
         4.23493
         4.22908
         4.22324
         4.21739
         4.21155
          4.2057
         4.19986
         4.19401
         4.18816
         4.18232
         4.17647
         4.17063
         4.16478
         4.15894
         4.15637
         4.15871
         4.16105
         4.16339
         4.16572
         4.16806
          4.1704
         4.17274
         4.17508
         4.17742
         4.17975
         4.18209
         4.18443
         4.18677
         4.18911
         4.19144
         4.19378
         4.19612
         4.19846
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.20033
          4.2015
         4.20267
         4.20384
           4.205
         4.20617
         4.20734
         4.20851
         4.20968
         4.21085
         4.21202
         4.21319
         4.21436
         4.21553
         4.21669
         4.21786
         4.21903
          4.2202
         4.22137
         4.22657
         4.23359
          4.2406
         4.24762
         4.25463
         4.26165
         4.26866
         4.27567
         4.28269
          4.2897
         4.29672
         4.30373
         4.31075
         4.31776
         4.32477
         4.33179
          4.3388
         4.34582
         4.35283
         4.34789
         4.33971
         4.33153
         4.32334
         4.31516
         4.30698
         4.29879
         4.29061
         4.28243
         4.27424
         4.26606
         4.25788
         4.24969
         4.24151
         4.23333
         4.22514
         4.21696
         4.20878
         4.20059
         4.20273
         4.20624
         4.20974
         4.21325
         4.21676
         4.22027
         4.22377
         4.22728
         4.23079
         4.23429
          4.2378
         4.24131
         4.24482
         4.24832
         4.25183
         4.25534
         4.25885
         4.26235
         4.26586
         4.25334
         4.24048
         4.22762
         4.21476
          4.2019
         4.18904
         4.17618
         4.16332
         4.15046
          4.1376
         4.12474
         4.11188
         4.09902
         4.08616
          4.0733
         4.06045
         4.04759
         4.03473
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02324
         4.02558
         4.02792
         4.03026
         4.03259
         4.03493
         4.03727
         4.03961
         4.04195
         4.04428
         4.04662
         4.04896
          4.0513
         4.05364
         4.05597
         4.05831
         4.06065
         4.06299
         4.06533
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06874
         4.07342
          4.0781
         4.08277
         4.08745
         4.09212
          4.0968
         4.10148
         4.10615
         4.11083
         4.11551
         4.12018
         4.12486
         4.12953
         4.13421
         4.13889
         4.14356
         4.14824
         4.15292
         4.15597
         4.15714
         4.15831
         4.15948
         4.16065
         4.16182
         4.16299
         4.16416
         4.16533
          4.1665
         4.16766
         4.16883
            4.17
         4.17117
         4.17234
         4.17351
         4.17468
         4.17585
         4.17702
         4.17949
           4.183
          4.1865
         4.19001
         4.19352
         4.19703
         4.20053
         4.20404
         4.20755
         4.21106
         4.21456
         4.21807
         4.22158
         4.22508
         4.22859
          4.2321
         4.23561
         4.23911
         4.24262
         4.23925
         4.23223
         4.22522
          4.2182
         4.21119
         4.20417
         4.19716
         4.19014
         4.18313
         4.17612
          4.1691
         4.16209
         4.15507
         4.14806
         4.14104
         4.13403
         4.12702
            4.12
         4.11299
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.10728
          4.1026
         4.09792
         4.09325
         4.08857
         4.08389
         4.07922
         4.07454
         4.06987
         4.06519
         4.06051
         4.05584
         4.05116
         4.04648
         4.04181
         4.03713
         4.03246
         4.02778
          4.0231
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02284
         4.02321
         4.03256
         4.04191
         4.05127
         4.06062
         4.06997
         4.07932
         4.08868
         4.09803
         4.10738
         4.11673
         4.12609
         4.13544
         4.14479
         4.15414
          4.1635
         4.17285
          4.1822
         4.19155
         4.19979
         4.20096
         4.20213
          4.2033
         4.20447
         4.20564
         4.20681
         4.20798
         4.20915
         4.21031
         4.21148
         4.21265
         4.21382
         4.21499
         4.21616
         4.21733
          4.2185
         4.21967
         4.22084
         4.21874
         4.20588
         4.19302
         4.18016
          4.1673
         4.15445
         4.14159
         4.12873
         4.11587
         4.10301
         4.09015
         4.07729
         4.06443
         4.05157
         4.03871
         4.02585
         4.01299
         4.00013
         3.98727
         3.97787
         3.97553
         3.97319
         3.97086
         3.96852
         3.96618
         3.96384
          3.9615
         3.95917
         3.95683
         3.95449
         3.95215
         3.94981
         3.94747
         3.94514
          3.9428
         3.94046
         3.93812
         3.93578
         3.93245
         3.92778
          3.9231
         3.91842
         3.91375
         3.90907
         3.90439
         3.89972
         3.89504
         3.89037
         3.88569
         3.88101
         3.87634
         3.87166
         3.86698
         3.86231
         3.85763
         3.85296
         3.84828
         3.84116
         3.83181
         3.82246
         3.81311
         3.80375
          3.7944
         3.78505
          3.7757
         3.76634
         3.75699
         3.74764
         3.73829
         3.72893
         3.71958
         3.71023
         3.70088
         3.69152
         3.68217
         3.67282
         3.66274
         3.65222
          3.6417
         3.63118
         3.62066
         3.61014
         3.59961
         3.58909
         3.57857
         3.56805
         3.55753
         3.54701
         3.53648
         3.52596
         3.51544
         3.50492
          3.4944
         3.48388
         3.47336
         3.47202
         3.47436
          3.4767
         3.47904
         3.48138
         3.48371
         3.48605
         3.48839
         3.49073
         3.49307
          3.4954
         3.49774
         3.50008
         3.50242
         3.50476
         3.50709
         3.50943
         3.51177
         3.51411
         3.52024
         3.52725
         3.53427
         3.54128
          3.5483
         3.55531
         3.56233
         3.56934
         3.57635
         3.58337
         3.59038
          3.5974
         3.60441
         3.61143
         3.61844
         3.62546
         3.63247
         3.63948
          3.6465
         3.63442
         3.62039
         3.60636
         3.59233
          3.5783
         3.56427
         3.55025
         3.53622
         3.52219
         3.50816
         3.49413
          3.4801
         3.46607
         3.45205
         3.43802
         3.42399
         3.40996
         3.39593
         3.38197
         3.38665
         3.39132
           3.396
         3.40068
         3.40535
         3.41003
         3.41471
         3.41938
         3.42406
         3.42873
         3.43341
         3.43809
         3.44276
         3.44744
         3.45212
         3.45679
         3.46147
         3.46614
         3.46942
         3.46006
         3.45071
         3.44136
         3.43201
         3.42265
          3.4133
         3.40395
          3.3946
         3.38524
         3.37589
         3.36654
         3.35719
         3.34783
         3.33848
         3.32913
         3.31978
         3.31042
         3.30107
         3.29448
         3.29915
         3.30383
          3.3085
         3.31318
         3.31786
         3.32253
         3.32721
         3.33189
         3.33656
         3.34124
         3.34591
         3.35059
         3.35527
         3.35994
         3.36462
          3.3693
         3.37397
         3.37865
         3.38469
         3.39405
          3.4034
         3.41275
          3.4221
         3.43146
         3.44081
         3.45016
         3.45951
         3.46887
         3.47822
         3.48757
         3.49692
         3.50628
         3.51563
         3.52498
         3.53433
         3.54369
         3.55304
          3.5542
         3.54251
         3.53082
         3.51913
         3.50744
         3.49574
         3.48405
         3.47236
         3.46067
         3.44898
         3.43729
          3.4256
         3.41391
         3.40222
         3.39053
         3.37884
         3.36715
         3.35546
         3.34377
         3.34344
         3.35513
         3.36682
         3.37851
          3.3902
         3.40189
         3.41358
         3.42527
         3.43696
         3.44865
         3.46034
         3.47203
         3.48372
         3.49541
          3.5071
         3.51879
         3.53048
         3.54218
         3.55387
         3.55467
         3.54765
         3.54064
         3.53362
         3.52661
         3.51959
         3.51258
         3.50557
         3.49855
         3.49154
         3.48452
         3.47751
         3.47049
         3.46348
         3.45646
         3.44945
         3.44244
         3.43542
         3.42841
         3.42298
          3.4183
         3.41363
         3.40895
         3.40427
          3.3996
         3.39492
         3.39025
         3.38557
         3.38089
         3.37622
         3.37154
         3.36686
         3.36219
         3.35751
         3.35284
         3.34816
         3.34348
         3.33881
           3.345
         3.35436
         3.36371
         3.37306
         3.38241
         3.39177
         3.40112
         3.41047
         3.41982
         3.42918
         3.43853
         3.44788
         3.45723
         3.46659
         3.47594
         3.48529
         3.49464
           3.504
         3.51335
         3.51048
          3.5058
         3.50112
         3.49645
         3.49177
         3.48709
         3.48242
         3.47774
         3.47307
         3.46839
         3.46371
         3.45904
         3.45436
         3.44968
         3.44501
         3.44033
         3.43566
         3.43098
          3.4263
         3.41484
         3.40315
         3.39146
         3.37977
         3.36808
         3.35639
         3.34469
           3.333
         3.32131
         3.30962
         3.29793
         3.28624
         3.27455
         3.26286
         3.25117
         3.23948
         3.22779
          3.2161
         3.20508
         3.20391
         3.20275
         3.20158
         3.20041
         3.19924
         3.19807
          3.1969
         3.19573
         3.19456
         3.19339
         3.19222
         3.19106
         3.18989
         3.18872
         3.18755
         3.18638
         3.18521
         3.18404
           3.184
         3.18984
         3.19569
         3.20153
         3.20738
         3.21323
         3.21907
         3.22492
         3.23076
         3.23661
         3.24245
          3.2483
         3.25414
         3.25999
         3.26583
         3.27168
         3.27752
         3.28337
         3.28921
         3.29235
         3.28768
           3.283
         3.27833
         3.27365
         3.26897
          3.2643
         3.25962
         3.25494
         3.25027
         3.24559
         3.24092
         3.23624
         3.23156
         3.22689
         3.22221
         3.21753
         3.21286
         3.20818
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20516
         3.20831
         3.21533
         3.22234
         3.22936
         3.23637
         3.24339
          3.2504
         3.25742
         3.26443
         3.27144
         3.27846
         3.28547
         3.29249
          3.2995
         3.30652
         3.31353
         3.32054
         3.32756
         3.33457
         3.33648
         3.33414
          3.3318
         3.32946
         3.32713
         3.32479
         3.32245
         3.32011
         3.31777
         3.31544
          3.3131
         3.31076
         3.30842
         3.30608
         3.30374
         3.30141
         3.29907
         3.29673
         3.29439
         3.29656
         3.30124
         3.30591
         3.31059
         3.31527
         3.31994
         3.32462
          3.3293
         3.33397
         3.33865
         3.34332
           3.348
         3.35268
         3.35735
         3.36203
         3.36671
         3.37138
         3.37606
         3.38073
          3.3785
         3.37382
         3.36915
         3.36447
         3.35979
         3.35512
         3.35044
         3.34576
         3.34109
         3.33641
         3.33174
         3.32706
         3.32238
         3.31771
         3.31303
         3.30835
         3.30368
           3.299
         3.29433
         3.29258
         3.29141
         3.29024
         3.28907
          3.2879
         3.28673
         3.28557
          3.2844
         3.28323
         3.28206
         3.28089
         3.27972
         3.27855
         3.27738
         3.27621
         3.27504
         3.27387
         3.27271
         3.27154
         3.26492
         3.25791
         3.25089
         3.24388
         3.23686
         3.22985
         3.22283
         3.21582
         3.20881
         3.20179
         3.19478
         3.18776
         3.18075
         3.17373
         3.16672
          3.1597
         3.15269
         3.14568
          3.1386
         3.12924
         3.11989
         3.11054
         3.10119
         3.09183
         3.08248
         3.07313
         3.06378
         3.05442
         3.04507
         3.03572
         3.02637
         3.01701
         3.00766
         2.99831
         2.98896
          2.9796
         2.97025
         2.96265
         2.96732
           2.972
         2.97668
         2.98135
         2.98603
         2.99071
         2.99538
         3.00006
         3.00473
         3.00941
         3.01409
         3.01876
         3.02344
         3.02812
         3.03279
         3.03747
         3.04214
         3.04682
         3.04684
         3.03048
         3.01411
         2.99774
         2.98138
         2.96501
         2.94864
         2.93227
         2.91591
         2.89954
         2.88317
         2.86681
         2.85044
         2.83407
         2.81771
         2.80134
         2.78497
         2.76861
         2.75224
         2.74256
         2.74723
         2.75191
         2.75658
         2.76126
         2.76594
         2.77061
         2.77529
         2.77997
         2.78464
         2.78932
         2.79399
         2.79867
         2.80335
         2.80802
          2.8127
         2.81738
         2.82205
         2.82673
         2.82463
         2.81294
         2.80125
         2.78956
         2.77787
         2.76618
         2.75448
         2.74279
          2.7311
         2.71941
         2.70772
         2.69603
         2.68434
         2.67265
         2.66096
         2.64927
         2.63758
         2.62589
          2.6142
         2.60728
         2.60494
          2.6026
         2.60027
         2.59793
         2.59559
         2.59325
         2.59091
         2.58858
         2.58624
          2.5839
         2.58156
         2.57922
         2.57688
         2.57455
         2.57221
         2.56987
         2.56753
         2.56519
          2.5586
         2.54925
         2.53989
         2.53054
         2.52119
         2.51184
         2.50248
         2.49313
         2.48378
         2.47443
         2.46507
         2.45572
         2.44637
         2.43702
         2.42766
         2.41831
         2.40896
         2.39961
         2.39026
         2.39159
         2.39744
         2.40328
         2.40913
         2.41497
         2.42082
         2.42666
         2.43251
         2.43835
          2.4442
         2.45004
         2.45589
         2.46173
         2.46758
         2.47342
         2.47927
         2.48511
         2.49096
         2.49681
         2.49891
         2.50008
         2.50125
         2.50242
         2.50359
         2.50476
         2.50593
         2.50709
         2.50826
         2.50943
          2.5106
         2.51177
         2.51294
         2.51411
         2.51528
         2.51645
         2.51762
         2.51879
         2.51995
         2.51693
         2.51343
         2.50992
         2.50641
          2.5029
          2.4994
         2.49589
         2.49238
         2.48888
         2.48537
         2.48186
         2.47835
         2.47485
         2.47134
         2.46783
         2.46433
         2.46082
         2.45731
          2.4538
          2.4561
         2.45844
         2.46077
         2.46311
         2.46545
         2.46779
         2.47013
         2.47246
          2.4748
         2.47714
         2.47948
         2.48182
         2.48416
         2.48649
         2.48883
         2.49117
         2.49351
         2.49585
         2.49652
         2.48016
         2.46379
         2.44742
         2.43106
         2.41469
         2.39832
         2.38195
         2.36559
         2.34922
         2.33285
         2.31649
         2.30012
         2.28375
         2.26739
         2.25102
         2.23465
         2.21829
         2.20192
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.18858
         2.19122
         2.20057
         2.20992
         2.21928
         2.22863
         2.23798
         2.24733
         2.25669
         2.26604
         2.27539
         2.28474
          2.2941
         2.30345
          2.3128
         2.32215
         2.33151
         2.34086
         2.35021
         2.35956
         2.36361
         2.35894
         2.35426
         2.34958
         2.34491
         2.34023
         2.33555
         2.33088
          2.3262
         2.32153
         2.31685
         2.31217
          2.3075
         2.30282
         2.29814
         2.29347
         2.28879
         2.28412
         2.27944
         2.28031
         2.28732
         2.29434
         2.30135
         2.30837
         2.31538
          2.3224
         2.32941
         2.33643
         2.34344
         2.35045
         2.35747
         2.36448
          2.3715
         2.37851
         2.38553
         2.39254
         2.39955
         2.40657
         2.41358
          2.4206
         2.42761
         2.43463
         2.44164
         2.44866
         2.45567
         2.46268
          2.4697
         2.47671
         2.48373
         2.49074
         2.49776
         2.50477
         2.51178
          2.5188
         2.52581
         2.53283
         2.53984
         2.53749
         2.53048
         2.52347
         2.51645
         2.50944
         2.50242
         2.49541
         2.48839
         2.48138
         2.47437
         2.46735
         2.46034
         2.45332
         2.44631
         2.43929
         2.43228
         2.42526
         2.41825
         2.41124
         2.41761
         2.42814
         2.43866
         2.44918
          2.4597
         2.47022
         2.48074
         2.49126
         2.50179
         2.51231
         2.52283
         2.53335
         2.54387
         2.55439
         2.56492
         2.57544
         2.58596
         2.59648
           2.607
          2.6125
         2.61717
         2.62185
         2.62652
          2.6312
         2.63588
         2.64055
         2.64523
         2.64991
         2.65458
         2.65926
         2.66393
         2.66861
         2.67329
         2.67796
         2.68264
         2.68732
         2.69199
         2.69667
         2.70582
         2.71517
         2.72452
         2.73387
         2.74323
         2.75258
         2.76193
         2.77128
         2.78064
         2.78999
         2.79934
         2.80869
         2.81805
          2.8274
         2.83675
          2.8461
         2.85546
         2.86481
         2.87404
         2.88105
         2.88807
         2.89508
          2.9021
         2.90911
         2.91612
         2.92314
         2.93015
         2.93717
         2.94418
          2.9512
         2.95821
         2.96523
         2.97224
         2.97925
         2.98627
         2.99328
          3.0003
         3.00731
         3.01433
         3.02134
         3.02835
         3.03537
         3.04238
          3.0494
         3.05641
         3.06343
         3.07044
         3.07746
         3.08447
         3.09148
          3.0985
         3.10551
         3.11253
         3.11954
         3.12656
         3.13357
         3.13972
         3.14323
         3.14674
         3.15024
         3.15375
         3.15726
         3.16077
         3.16427
         3.16778
         3.17129
         3.17479
          3.1783
         3.18181
         3.18532
         3.18882
         3.19233
         3.19584
         3.19934
         3.20285
         3.21116
         3.22869
         3.24623
         3.26377
          3.2813
         3.29884
         3.31637
         3.33391
         3.35145
         3.36898
         3.38652
         3.40405
         3.42159
         3.43913
         3.45666
          3.4742
         3.49173
         3.50927
         3.52681
         3.54178
         3.55347
         3.56516
         3.57685
         3.58854
         3.60023
         3.61192
         3.62361
          3.6353
         3.64699
         3.65868
         3.67037
         3.68206
         3.69376
         3.70545
         3.71714
         3.72883
         3.74052
         3.75221
          3.7589
         3.76123
         3.76357
         3.76591
         3.76825
         3.77059
         3.77292
         3.77526
          3.7776
         3.77994
         3.78228
         3.78462
         3.78695
         3.78929
         3.79163
         3.79397
         3.79631
         3.79864
         3.80098
         3.80332
         3.80566
           3.808
         3.81033
         3.81267
         3.81501
         3.81735
         3.81969
         3.82203
         3.82436
          3.8267
         3.82904
         3.83138
         3.83372
         3.83605
         3.83839
         3.84073
         3.84307
         3.84541
         3.85285
          3.8622
         3.87155
         3.88091
         3.89026
         3.89961
         3.90896
         3.91832
         3.92767
         3.93702
         3.94637
         3.95573
         3.96508
         3.97443
         3.98378
         3.99314
         4.00249
         4.01184
         4.02119
          4.0132
         4.00151
         3.98982
         3.97813
         3.96644
         3.95475
         3.94306
         3.93137
         3.91968
         3.90799
          3.8963
         3.88461
         3.87292
         3.86123
         3.84953
         3.83784
         3.82615
         3.81446
         3.80277
         3.79754
         3.79286
         3.78819
         3.78351
         3.77883
         3.77416
         3.76948
         3.76481
         3.76013
         3.75545
         3.75078
          3.7461
         3.74142
         3.73675
         3.73207
          3.7274
         3.72272
         3.71804
         3.71384
         3.73723
         3.76061
         3.78399
         3.80737
         3.83075
         3.85413
         3.87751
         3.90089
         3.92427
         3.94766
         3.97104
         3.99442
          4.0178
         4.04118
         4.06456
         4.08794
         4.11132
         4.13471
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15508
         4.15391
         4.15274
         4.15157
          4.1504
         4.14923
         4.14806
         4.14689
         4.14572
         4.14456
         4.14339
         4.14222
         4.14105
         4.13988
         4.13871
         4.13754
         4.13637
          4.1352
         4.13403
         4.13522
         4.13989
         4.14457
         4.14925
         4.15392
          4.1586
         4.16328
         4.16795
         4.17263
          4.1773
         4.18198
         4.18666
         4.19133
         4.19601
         4.20069
         4.20536
         4.21004
         4.21471
         4.21939
         4.22407
         4.22874
         4.23342
          4.2381
         4.24277
         4.24745
         4.25212
          4.2568
         4.26148
         4.26615
         4.27083
         4.27551
         4.28018
         4.28486
         4.28953
         4.29421
         4.29889
         4.30356
         4.30824
         4.30944
         4.30827
          4.3071
         4.30593
         4.30476
         4.30359
         4.30242
         4.30125
         4.30008
         4.29891
         4.29774
         4.29658
         4.29541
         4.29424
         4.29307
          4.2919
         4.29073
         4.28956
         4.28839
         4.28965
         4.29199
         4.29433
         4.29666
           4.299
         4.30134
         4.30368
         4.30602
         4.30835
         4.31069
         4.31303
         4.31537
         4.31771
         4.32005
         4.32238
         4.32472
         4.32706
          4.3294
         4.33174
         4.34052
         4.35105
         4.36157
         4.37209
         4.38261
         4.39313
         4.40365
         4.41418
          4.4247
         4.43522
         4.44574
         4.45626
         4.46678
          4.4773
         4.48783
         4.49835
         4.50887
         4.51939
         4.52991
         4.53319
         4.53553
         4.53787
         4.54021
         4.54255
         4.54488
         4.54722
         4.54956
          4.5519
         4.55424
         4.55658
         4.55891
         4.56125
         4.56359
         4.56593
         4.56827
          4.5706
         4.57294
         4.57528
         4.57991
         4.58459
         4.58926
         4.59394
         4.59862
         4.60329
         4.60797
         4.61265
         4.61732
           4.622
         4.62667
         4.63135
         4.63603
          4.6407
         4.64538
         4.65006
         4.65473
         4.65941
         4.66336
         4.65868
         4.65401
         4.64933
         4.64466
         4.63998
          4.6353
         4.63063
         4.62595
         4.62127
          4.6166
         4.61192
         4.60725
         4.60257
         4.59789
         4.59322
         4.58854
         4.58386
         4.57919
          4.5741
         4.56709
         4.56008
         4.55306
         4.54605
         4.53903
         4.53202
           4.525
         4.51799
         4.51098
         4.50396
         4.49695
         4.48993
         4.48292
          4.4759
         4.46889
         4.46187
         4.45486
         4.44785
         4.44336
          4.4457
         4.44804
         4.45037
         4.45271
         4.45505
         4.45739
         4.45973
         4.46206
          4.4644
         4.46674
         4.46908
         4.47142
         4.47376
         4.47609
         4.47843
         4.48077
         4.48311
         4.48545
         4.48607
         4.48373
         4.48139
         4.47906
         4.47672
         4.47438
         4.47204
          4.4697
         4.46736
         4.46503
         4.46269
         4.46035
         4.45801
         4.45567
         4.45334
           4.451
         4.44866
         4.44632
         4.44398
         4.44165
         4.43931
         4.43697
         4.43463
         4.43229
         4.42995
         4.42762
         4.42528
         4.42294
          4.4206
         4.41826
         4.41593
         4.41359
         4.41125
         4.40891
         4.40657
         4.40424
          4.4019
         4.39956
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39163
         4.38111
         4.37058
         4.36006
         4.34954
         4.33902
          4.3285
         4.31798
         4.30746
         4.29693
         4.28641
         4.27589
         4.26537
         4.25485
         4.24433
          4.2338
         4.22328
         4.21276
         4.20224
         4.19436
         4.18734
         4.18033
         4.17331
          4.1663
         4.15928
         4.15227
         4.14526
         4.13824
         4.13123
         4.12421
          4.1172
         4.11018
         4.10317
         4.09616
         4.08914
         4.08213
         4.07511
          4.0681
         4.07299
         4.08001
         4.08702
         4.09403
         4.10105
         4.10806
         4.11508
         4.12209
         4.12911
         4.13612
         4.14313
         4.15015
         4.15716
         4.16418
         4.17119
         4.17821
         4.18522
         4.19224
         4.19925
           4.193
         4.18599
         4.17898
         4.17196
         4.16495
         4.15793
         4.15092
          4.1439
         4.13689
         4.12987
         4.12286
         4.11585
         4.10883
         4.10182
          4.0948
         4.08779
         4.08077
         4.07376
         4.06733
         4.07434
         4.08136
         4.08837
         4.09539
          4.1024
         4.10942
         4.11643
         4.12344
         4.13046
         4.13747
         4.14449
          4.1515
         4.15852
         4.16553
         4.17254
         4.17956
         4.18657
         4.19359
         4.20012
         4.20363
         4.20713
         4.21064
         4.21415
         4.21765
         4.22116
         4.22467
         4.22818
         4.23168
         4.23519
          4.2387
          4.2422
         4.24571
         4.24922
         4.25273
         4.25623
         4.25974
         4.26325
         4.26538
         4.26305
         4.26071
         4.25837
         4.25603
         4.25369
         4.25136
         4.24902
         4.24668
         4.24434
           4.242
         4.23966
         4.23733
         4.23499
         4.23265
         4.23031
         4.22797
         4.22564
          4.2233
         4.21903
         4.21084
         4.20266
         4.19448
         4.18629
         4.17811
         4.16993
         4.16174
         4.15356
         4.14538
         4.13719
         4.12901
         4.12083
         4.11264
         4.10446
         4.09627
         4.08809
         4.07991
         4.07172
         4.07003
         4.07705
         4.08406
         4.09108
         4.09809
         4.10511
         4.11212
         4.11913
         4.12615
         4.13316
         4.14018
         4.14719
         4.15421
         4.16122
         4.16824
         4.17525
         4.18226
         4.18928
         4.19629
         4.19841
         4.19607
         4.19373
          4.1914
         4.18906
         4.18672
         4.18438
         4.18204
          4.1797
         4.17737
         4.17503
         4.17269
         4.17035
         4.16801
         4.16568
         4.16334
           4.161
         4.15866
         4.15632
         4.15833
         4.16301
         4.16769
         4.17236
         4.17704
         4.18172
         4.18639
         4.19107
         4.19574
         4.20042
          4.2051
         4.20977
         4.21445
         4.21913
          4.2238
         4.22848
         4.23315
         4.23783
         4.24251
         4.23713
         4.22778
         4.21843
         4.20907
         4.19972
         4.19037
         4.18102
         4.17166
         4.16231
         4.15296
         4.14361
         4.13426
          4.1249
         4.11555
          4.1062
         4.09685
         4.08749
         4.07814
         4.06879
         4.06894
         4.07128
         4.07361
         4.07595
         4.07829
         4.08063
         4.08297
          4.0853
         4.08764
         4.08998
         4.09232
         4.09466
           4.097
         4.09933
         4.10167
         4.10401
         4.10635
         4.10869
         4.11102
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11126
         4.11594
         4.12062
         4.12529
         4.12997
         4.13464
         4.13932
           4.144
         4.14867
         4.15335
         4.15803
          4.1627
         4.16738
         4.17205
         4.17673
         4.18141
         4.18608
         4.19076
         4.19544
         4.19916
         4.19448
          4.1898
         4.18513
         4.18045
         4.17578
          4.1711
         4.16642
         4.16175
         4.15707
         4.15239
         4.14772
         4.14304
         4.13837
         4.13369
         4.12901
         4.12434
         4.11966
         4.11498
         4.11077
         4.10843
          4.1061
         4.10376
         4.10142
         4.09908
         4.09674
         4.09441
         4.09207
         4.08973
         4.08739
         4.08505
         4.08271
         4.08038
         4.07804
          4.0757
         4.07336
         4.07102
         4.06869
         4.06773
         4.07006
          4.0724
         4.07474
         4.07708
         4.07942
         4.08176
         4.08409
         4.08643
         4.08877
         4.09111
         4.09345
         4.09578
         4.09812
         4.10046
          4.1028
         4.10514
         4.10747
         4.10981
         4.11307
         4.11774
         4.12242
         4.12709
         4.13177
         4.13645
         4.14112
          4.1458
         4.15048
         4.15515
         4.15983
          4.1645
         4.16918
         4.17386
         4.17853
         4.18321
         4.18789
         4.19256
         4.19724
         4.19792
         4.19442
         4.19091
          4.1874
         4.18389
         4.18039
         4.17688
         4.17337
         4.16987
         4.16636
         4.16285
         4.15934
         4.15584
         4.15233
         4.14882
         4.14532
         4.14181
          4.1383
         4.13479
         4.13265
         4.13148
         4.13031
         4.12915
         4.12798
         4.12681
         4.12564
         4.12447
          4.1233
         4.12213
         4.12096
         4.11979
         4.11862
         4.11746
         4.11629
         4.11512
         4.11395
         4.11278
         4.11161
         4.10805
         4.10338
          4.0987
         4.09403
         4.08935
         4.08467
            4.08
         4.07532
         4.07064
         4.06597
         4.06129
         4.05662
         4.05194
         4.04726
         4.04259
         4.03791
         4.03323
         4.02856
         4.02388
         4.02102
         4.01868
         4.01635
         4.01401
         4.01167
         4.00933
         4.00699
         4.00466
         4.00232
         3.99998
         3.99764
          3.9953
         3.99296
         3.99063
         3.98829
         3.98595
         3.98361
         3.98127
         3.97894
         3.98477
         3.99178
         3.99879
         4.00581
         4.01282
         4.01984
         4.02685
         4.03387
         4.04088
         4.04789
         4.05491
         4.06192
         4.06894
         4.07595
         4.08297
         4.08998
           4.097
         4.10401
         4.11102
         4.10897
         4.10663
         4.10429
         4.10195
         4.09962
         4.09728
         4.09494
          4.0926
         4.09026
         4.08793
         4.08559
         4.08325
         4.08091
         4.07857
         4.07624
          4.0739
         4.07156
         4.06922
         4.06719
         4.06953
         4.07187
         4.07421
         4.07654
         4.07888
         4.08122
         4.08356
          4.0859
         4.08824
         4.09057
         4.09291
         4.09525
         4.09759
         4.09993
         4.10226
          4.1046
         4.10694
         4.10928
         4.11238
         4.11939
         4.12641
         4.13342
         4.14043
         4.14745
         4.15446
         4.16148
         4.16849
         4.17551
         4.18252
         4.18953
         4.19655
         4.20356
         4.21058
         4.21759
         4.22461
         4.23162
         4.23864
         4.24141
         4.23206
         4.22271
         4.21335
           4.204
         4.19465
          4.1853
         4.17594
         4.16659
         4.15724
         4.14789
         4.13853
         4.12918
         4.11983
         4.11048
         4.10112
         4.09177
         4.08242
         4.07307
         4.06538
          4.0607
         4.05602
         4.05135
         4.04667
         4.04199
         4.03732
         4.03264
         4.02797
         4.02329
         4.01861
         4.01394
         4.00926
         4.00458
         3.99991
         3.99523
         3.99056
         3.98588
          3.9812
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97736
         3.97502
         3.97268
         3.97034
         3.96801
         3.96567
         3.96333
         3.96099
         3.95865
         3.95631
         3.95398
         3.95164
          3.9493
         3.94696
         3.94462
         3.94229
         3.93995
         3.93761
         3.93527
         3.93595
         3.93829
         3.94062
         3.94296
          3.9453
         3.94764
         3.94998
         3.95231
         3.95465
         3.95699
         3.95933
         3.96167
         3.96401
         3.96634
         3.96868
         3.97102
         3.97336
          3.9757
         3.97803
         3.98037
         3.98271
         3.98505
         3.98739
         3.98972
         3.99206
          3.9944
         3.99674
         3.99908
         4.00142
         4.00375
         4.00609
         4.00843
         4.01077
         4.01311
         4.01544
         4.01778
         4.02012
         4.02246
          4.0248
         4.02713
         4.02947
         4.03181
         4.03415
         4.03649
         4.03883
         4.04116
          4.0435
         4.04584
         4.04818
         4.05052
         4.05285
         4.05519
         4.05753
         4.05987
         4.06221
         4.06454
         4.06688
          4.0714
         4.07608
         4.08076
         4.08543
         4.09011
         4.09479
         4.09946
         4.10414
         4.10881
         4.11349
         4.11817
         4.12284
         4.12752
          4.1322
         4.13687
         4.14155
         4.14622
          4.1509
         4.15508
         4.14339
          4.1317
         4.12001
         4.10832
         4.09663
         4.08494
         4.07325
         4.06156
         4.04987
         4.03818
         4.02648
         4.01479
          4.0031
         3.99141
         3.97972
         3.96803
         3.95634
         3.94465
         3.93385
         3.92917
          3.9245
         3.91982
         3.91514
         3.91047
         3.90579
         3.90111
         3.89644
         3.89176
         3.88709
         3.88241
         3.87773
         3.87306
         3.86838
          3.8637
         3.85903
         3.85435
         3.84968
           3.845
         3.84032
         3.83565
         3.83097
         3.82629
         3.82162
         3.81694
         3.81227
         3.80759
         3.80291
         3.79824
         3.79356
         3.78888
         3.78421
         3.77953
         3.77486
         3.77018
          3.7655
         3.76083
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75765
         3.75813
          3.7593
         3.76047
         3.76164
         3.76281
         3.76398
         3.76515
         3.76631
         3.76748
         3.76865
         3.76982
         3.77099
         3.77216
         3.77333
          3.7745
         3.77567
         3.77684
         3.77801
         3.77917
         3.78034
         3.78151
         3.78268
         3.78385
         3.78502
         3.78619
         3.78736
         3.78853
          3.7897
         3.79086
         3.79203
          3.7932
         3.79437
         3.79554
         3.79671
         3.79788
         3.79905
         3.80022
         3.80139
         3.79829
         3.79244
          3.7866
         3.78075
          3.7749
         3.76906
         3.76321
         3.75737
         3.75152
         3.74568
         3.73983
         3.73399
         3.72814
          3.7223
         3.71645
         3.71061
         3.70476
         3.69892
         3.69307
         3.69217
         3.69334
         3.69451
         3.69568
         3.69685
         3.69802
         3.69919
         3.70035
         3.70152
         3.70269
         3.70386
         3.70503
          3.7062
         3.70737
         3.70854
         3.70971
         3.71088
         3.71205
         3.71321
         3.70689
          3.6987
         3.69052
         3.68234
         3.67415
         3.66597
         3.65779
          3.6496
         3.64142
         3.63324
         3.62505
         3.61687
         3.60869
          3.6005
         3.59232
         3.58414
         3.57595
         3.56777
         3.55959
          3.5661
         3.57428
         3.58246
         3.59065
         3.59883
         3.60702
          3.6152
         3.62338
         3.63157
         3.63975
         3.64793
         3.65612
          3.6643
         3.67248
         3.68067
         3.68885
         3.69703
         3.70522
          3.7134
         3.70996
         3.70645
         3.70294
         3.69944
         3.69593
         3.69242
         3.68892
         3.68541
          3.6819
         3.67839
         3.67489
         3.67138
         3.66787
         3.66437
         3.66086
         3.65735
         3.65384
         3.65034
         3.64736
          3.6497
         3.65204
         3.65437
         3.65671
         3.65905
         3.66139
         3.66373
         3.66606
          3.6684
         3.67074
         3.67308
         3.67542
         3.67776
         3.68009
         3.68243
         3.68477
         3.68711
         3.68945
         3.69113
         3.68996
         3.68879
         3.68762
         3.68645
         3.68528
         3.68411
         3.68294
         3.68178
         3.68061
         3.67944
         3.67827
          3.6771
         3.67593
         3.67476
         3.67359
         3.67242
         3.67125
         3.67008
         3.66825
         3.66475
         3.66124
         3.65773
         3.65422
         3.65072
         3.64721
          3.6437
          3.6402
         3.63669
         3.63318
         3.62967
         3.62617
         3.62266
         3.61915
         3.61565
         3.61214
         3.60863
         3.60512
         3.59762
         3.58359
         3.56956
         3.55553
          3.5415
         3.52747
         3.51345
         3.49942
         3.48539
         3.47136
         3.45733
          3.4433
         3.42927
         3.41525
         3.40122
         3.38719
         3.37316
         3.35913
          3.3451
         3.34332
         3.35502
         3.36671
          3.3784
         3.39009
         3.40178
         3.41347
         3.42516
         3.43685
         3.44854
         3.46023
         3.47192
         3.48361
          3.4953
         3.50699
         3.51868
         3.53037
         3.54206
         3.55376
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55875
         3.55406
         3.54704
         3.54003
         3.53301
           3.526
         3.51898
         3.51197
         3.50496
         3.49794
         3.49093
         3.48391
          3.4769
         3.46988
         3.46287
         3.45586
         3.44884
         3.44183
         3.43481
          3.4278
         3.42794
         3.43028
         3.43262
         3.43496
          3.4373
         3.43963
         3.44197
         3.44431
         3.44665
         3.44899
         3.45132
         3.45366
           3.456
         3.45834
         3.46068
         3.46302
         3.46535
         3.46769
         3.47003
         3.46834
           3.466
         3.46366
         3.46132
         3.45898
         3.45665
         3.45431
         3.45197
         3.44963
         3.44729
         3.44496
         3.44262
         3.44028
         3.43794
          3.4356
         3.43326
         3.43093
         3.42859
         3.42625
         3.41943
         3.41242
          3.4054
         3.39839
         3.39137
         3.38436
         3.37734
         3.37033
         3.36332
          3.3563
         3.34929
         3.34227
         3.33526
         3.32824
         3.32123
         3.31422
          3.3072
         3.30019
         3.29368
         3.29602
         3.29836
          3.3007
         3.30304
         3.30538
         3.30771
         3.31005
         3.31239
         3.31473
         3.31707
          3.3194
         3.32174
         3.32408
         3.32642
         3.32876
         3.33109
         3.33343
         3.33577
          3.3374
         3.33506
         3.33273
         3.33039
         3.32805
         3.32571
         3.32337
         3.32104
          3.3187
         3.31636
         3.31402
         3.31168
         3.30934
         3.30701
         3.30467
         3.30233
         3.29999
         3.29765
         3.29532
         3.29298
         3.29064
          3.2883
         3.28596
         3.28363
         3.28129
         3.27895
         3.27661
         3.27427
         3.27193
          3.2696
         3.26726
         3.26492
         3.26258
         3.26024
         3.25791
         3.25557
         3.25323
         3.25089
         3.25177
         3.25879
          3.2658
         3.27281
         3.27983
         3.28684
         3.29386
         3.30087
         3.30789
          3.3149
         3.32191
         3.32893
         3.33594
         3.34296
         3.34997
         3.35699
           3.364
         3.37102
         3.37803
         3.37886
         3.37185
         3.36484
         3.35782
         3.35081
         3.34379
         3.33678
         3.32976
         3.32275
         3.31574
         3.30872
         3.30171
         3.29469
         3.28768
         3.28066
         3.27365
         3.26664
         3.25962
         3.25261
         3.24999
         3.25115
         3.25232
         3.25349
         3.25466
         3.25583
           3.257
         3.25817
         3.25934
         3.26051
         3.26168
         3.26285
         3.26401
         3.26518
         3.26635
         3.26752
         3.26869
         3.26986
         3.27103
         3.26776
         3.26191
         3.25606
         3.25022
         3.24437
         3.23853
         3.23268
         3.22684
         3.22099
         3.21515
          3.2093
         3.20346
         3.19761
         3.19177
         3.18592
         3.18008
         3.17423
         3.16839
         3.16254
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16096
         3.16482
          3.1695
         3.17418
         3.17885
         3.18353
          3.1882
         3.19288
         3.19756
         3.20223
         3.20691
         3.21159
         3.21626
         3.22094
         3.22561
         3.23029
         3.23497
         3.23964
         3.24432
           3.249
         3.24612
         3.24262
         3.23911
          3.2356
         3.23209
         3.22859
         3.22508
         3.22157
         3.21806
         3.21456
         3.21105
         3.20754
         3.20404
         3.20053
         3.19702
         3.19351
         3.19001
          3.1865
         3.18317
         3.18902
         3.19486
         3.20071
         3.20655
          3.2124
         3.21824
         3.22409
         3.22993
         3.23578
         3.24162
         3.24747
         3.25331
         3.25916
           3.265
         3.27085
         3.27669
         3.28254
         3.28839
         3.29261
         3.28443
         3.27625
         3.26806
         3.25988
          3.2517
         3.24351
         3.23533
         3.22715
         3.21896
         3.21078
          3.2026
         3.19441
         3.18623
         3.17805
         3.16986
         3.16168
         3.15349
         3.14531
          3.1396
         3.14311
         3.14662
         3.15012
         3.15363
         3.15714
         3.16065
         3.16415
         3.16766
         3.17117
         3.17467
         3.17818
         3.18169
          3.1852
          3.1887
         3.19221
         3.19572
         3.19923
         3.20273
         3.20336
         3.19751
         3.19167
         3.18582
         3.17998
         3.17413
         3.16829
         3.16244
          3.1566
         3.15075
          3.1449
         3.13906
         3.13321
         3.12737
         3.12152
         3.11568
         3.10983
         3.10399
         3.09814
         3.10176
         3.11929
         3.13683
         3.15436
          3.1719
         3.18944
         3.20697
         3.22451
         3.24204
         3.25958
         3.27711
         3.29465
         3.31219
         3.32972
         3.34726
         3.36479
         3.38233
         3.39987
          3.4174
         3.42498
         3.42264
         3.42031
         3.41797
         3.41563
         3.41329
         3.41095
         3.40862
         3.40628
         3.40394
          3.4016
         3.39926
         3.39692
         3.39459
         3.39225
         3.38991
         3.38757
         3.38523
          3.3829
         3.38964
          3.4025
         3.41536
         3.42822
         3.44107
         3.45393
         3.46679
         3.47965
         3.49251
         3.50537
         3.51823
         3.53109
         3.54395
         3.55681
         3.56967
         3.58253
         3.59539
         3.60825
         3.62111
         3.64289
         3.66861
         3.69433
         3.72005
         3.74577
         3.77149
         3.79721
         3.82293
         3.84865
         3.87437
         3.90008
          3.9258
         3.95152
         3.97724
         4.00296
         4.02868
          4.0544
         4.08012
         4.10584
          4.1214
         4.13426
         4.14712
         4.15998
         4.17284
          4.1857
         4.19856
         4.21142
         4.22427
         4.23713
         4.24999
         4.26285
         4.27571
         4.28857
         4.30143
         4.31429
         4.32715
         4.34001
         4.35287
         4.38542
          4.4205
         4.45557
         4.49064
         4.52571
         4.56078
         4.59586
         4.63093
           4.666
         4.70107
         4.73614
         4.77121
         4.80629
         4.84136
         4.87643
          4.9115
         4.94657
         4.98165
         5.01672
         5.03225
         5.04745
         5.06265
         5.07785
         5.09304
         5.10824
         5.12344
         5.13864
         5.15384
         5.16903
         5.18423
         5.19943
         5.21463
         5.22982
         5.24502
         5.26022
         5.27542
         5.29062
         5.30591
         5.32227
         5.33864
         5.35501
         5.37137
         5.38774
         5.40411
         5.42047
         5.43684
         5.45321
         5.46957
         5.48594
         5.50231
         5.51867
         5.53504
         5.55141
         5.56778
         5.58414
         5.60051
         5.61544
         5.62362
          5.6318
         5.63999
         5.64817
         5.65635
         5.66454
         5.67272
          5.6809
         5.68909
         5.69727
         5.70546
         5.71364
         5.72182
         5.73001
         5.73819
         5.74637
         5.75456
         5.76274
         5.76679
         5.75977
         5.75276
         5.74574
         5.73873
         5.73171
          5.7247
         5.71768
         5.71067
         5.70366
         5.69664
         5.68963
         5.68261
          5.6756
         5.66858
         5.66157
         5.65456
         5.64754
         5.64053
         5.64127
          5.6553
         5.66933
         5.68336
         5.69738
         5.71141
         5.72544
         5.73947
          5.7535
         5.76753
         5.78156
         5.79559
         5.80961
         5.82364
         5.83767
          5.8517
         5.86573
         5.87976
         5.89379
         5.89205
         5.87218
          5.8523
         5.83243
         5.81255
         5.79268
         5.77281
         5.75293
         5.73306
         5.71318
         5.69331
         5.67344
         5.65356
         5.63369
         5.61381
         5.59394
         5.57406
         5.55419
         5.53432
         5.52298
          5.5183
         5.51362
         5.50895
         5.50427
         5.49959
         5.49492
         5.49024
         5.48557
         5.48089
         5.47621
         5.47154
         5.46686
         5.46218
         5.45751
         5.45283
         5.44816
         5.44348
          5.4388
         5.43566
         5.43333
         5.43099
         5.42865
         5.42631
         5.42397
         5.42164
          5.4193
         5.41696
         5.41462
         5.41228
         5.40995
         5.40761
         5.40527
         5.40293
         5.40059
         5.39826
         5.39592
         5.39358
         5.39477
         5.39711
         5.39944
         5.40178
         5.40412
         5.40646
          5.4088
         5.41113
         5.41347
         5.41581
         5.41815
         5.42049
         5.42283
         5.42516
          5.4275
         5.42984
         5.43218
         5.43452
         5.43685
         5.43919
         5.44153
         5.44387
         5.44621
         5.44854
         5.45088
         5.45322
         5.45556
          5.4579
         5.46024
         5.46257
         5.46491
         5.46725
         5.46959
         5.47193
         5.47426
          5.4766
         5.47894
         5.48128
         5.47254
         5.46319
         5.45384
         5.44449
         5.43513
         5.42578
         5.41643
         5.40708
         5.39772
         5.38837
         5.37902
         5.36967
         5.36031
         5.35096
         5.34161
         5.33226
          5.3229
         5.31355
         5.30471
         5.30705
         5.30938
         5.31172
         5.31406
          5.3164
         5.31874
         5.32107
         5.32341
         5.32575
         5.32809
         5.33043
         5.33277
          5.3351
         5.33744
         5.33978
         5.34212
         5.34446
         5.34679
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34881
         5.34715
         5.34013
         5.33312
          5.3261
         5.31909
         5.31208
         5.30506
         5.29805
         5.29103
         5.28402
           5.277
         5.26999
         5.26298
         5.25596
         5.24895
         5.24193
         5.23492
          5.2279
         5.22089
         5.21154
         5.19751
         5.18348
         5.16946
         5.15543
          5.1414
         5.12737
         5.11334
         5.09931
         5.08528
         5.07125
         5.05723
          5.0432
         5.02917
         5.01514
         5.00111
         4.98708
         4.97305
         4.95902
         4.95302
          4.9577
         4.96237
         4.96705
         4.97173
          4.9764
         4.98108
         4.98576
         4.99043
         4.99511
         4.99978
         5.00446
         5.00914
         5.01381
         5.01849
         5.02317
         5.02784
         5.03252
         5.03719
         5.03511
         5.02693
         5.01875
         5.01056
         5.00238
          4.9942
         4.98601
         4.97783
         4.96965
         4.96146
         4.95328
         4.94509
         4.93691
         4.92873
         4.92054
         4.91236
         4.90418
         4.89599
         4.88781
         4.88326
         4.88092
         4.87859
         4.87625
         4.87391
         4.87157
         4.86923
          4.8669
         4.86456
         4.86222
         4.85988
         4.85754
         4.85521
         4.85287
         4.85053
         4.84819
         4.84585
         4.84351
         4.84118
         4.83716
         4.83248
         4.82781
         4.82313
         4.81845
         4.81378
          4.8091
         4.80443
         4.79975
         4.79507
          4.7904
         4.78572
         4.78104
         4.77637
         4.77169
         4.76702
         4.76234
         4.75766
         4.75299
         4.75974
         4.76909
         4.77845
          4.7878
         4.79715
          4.8065
         4.81586
         4.82521
         4.83456
         4.84391
         4.85326
         4.86262
         4.87197
         4.88132
         4.89067
         4.90003
         4.90938
         4.91873
         4.92808
         4.92785
         4.92668
         4.92551
         4.92434
         4.92317
         4.92201
         4.92084
         4.91967
          4.9185
         4.91733
         4.91616
         4.91499
         4.91382
         4.91265
         4.91148
         4.91031
         4.90915
         4.90798
         4.90683
         4.90799
         4.90916
         4.91033
          4.9115
         4.91267
         4.91384
         4.91501
         4.91618
         4.91735
         4.91852
         4.91968
         4.92085
         4.92202
         4.92319
         4.92436
         4.92553
          4.9267
         4.92787
         4.92843
         4.92375
         4.91908
          4.9144
         4.90972
         4.90505
         4.90037
          4.8957
         4.89102
         4.88634
         4.88167
         4.87699
         4.87231
         4.86764
         4.86296
         4.85829
         4.85361
         4.84893
         4.84426
         4.84169
         4.84753
         4.85338
         4.85923
         4.86507
         4.87092
         4.87676
         4.88261
         4.88845
          4.8943
         4.90014
         4.90599
         4.91183
         4.91768
         4.92352
         4.92937
         4.93521
         4.94106
          4.9469
         4.94859
          4.9404
         4.93222
         4.92404
         4.91585
         4.90767
         4.89949
          4.8913
         4.88312
         4.87494
         4.86675
         4.85857
         4.85039
          4.8422
         4.83402
         4.82584
         4.81765
         4.80947
         4.80128
         4.79724
         4.79958
         4.80191
         4.80425
         4.80659
         4.80893
         4.81127
         4.81361
         4.81594
         4.81828
         4.82062
         4.82296
          4.8253
         4.82763
         4.82997
         4.83231
         4.83465
         4.83699
         4.83932
         4.84681
         4.85967
         4.87253
         4.88539
         4.89825
         4.91111
         4.92397
         4.93683
         4.94969
         4.96255
         4.97541
         4.98827
         5.00113
         5.01399
         5.02685
         5.03971
         5.05257
         5.06543
         5.07829
         5.07813
         5.06878
         5.05943
         5.05007
         5.04072
         5.03137
         5.02202
         5.01266
         5.00331
         4.99396
         4.98461
         4.97525
          4.9659
         4.95655
          4.9472
         4.93784
         4.92849
         4.91914
         4.90979
         4.90841
         4.91075
         4.91309
         4.91543
         4.91776
          4.9201
         4.92244
         4.92478
         4.92712
         4.92946
         4.93179
         4.93413
         4.93647
         4.93881
         4.94115
         4.94348
         4.94582
         4.94816
          4.9505
         4.94828
         4.94478
         4.94127
         4.93776
         4.93426
         4.93075
         4.92724
         4.92373
         4.92023
         4.91672
         4.91321
          4.9097
          4.9062
         4.90269
         4.89918
         4.89568
         4.89217
         4.88866
         4.88515
         4.87653
         4.86718
         4.85783
         4.84847
         4.83912
         4.82977
         4.82042
         4.81106
         4.80171
         4.79236
         4.78301
         4.77365
          4.7643
         4.75495
          4.7456
         4.73624
         4.72689
         4.71754
         4.70819
         4.71474
         4.72175
         4.72877
         4.73578
         4.74279
         4.74981
         4.75682
         4.76384
         4.77085
         4.77787
         4.78488
         4.79189
         4.79891
         4.80592
         4.81294
         4.81995
         4.82697
         4.83398
         4.83925
         4.82054
         4.80184
         4.78313
         4.76443
         4.74572
         4.72702
         4.70831
         4.68961
          4.6709
          4.6522
         4.63349
         4.61479
         4.59608
         4.57738
         4.55867
         4.53997
         4.52126
         4.50256
          4.4877
         4.49237
         4.49705
         4.50172
          4.5064
         4.51108
         4.51575
         4.52043
         4.52511
         4.52978
         4.53446
         4.53913
         4.54381
         4.54849
         4.55316
         4.55784
         4.56252
         4.56719
         4.57187
         4.57776
         4.58712
         4.59647
         4.60582
         4.61517
         4.62453
         4.63388
         4.64323
         4.65258
         4.66194
         4.67129
         4.68064
         4.68999
         4.69935
          4.7087
         4.71805
          4.7274
         4.73676
         4.74611
         4.74794
         4.73625
         4.72456
         4.71287
         4.70118
         4.68949
          4.6778
         4.66611
         4.65442
         4.64273
         4.63104
         4.61935
         4.60766
         4.59597
         4.58427
         4.57258
         4.56089
          4.5492
         4.53751
         4.52794
         4.52093
         4.51391
          4.5069
         4.49989
         4.49287
         4.48586
         4.47884
         4.47183
         4.46481
          4.4578
         4.45079
         4.44377
         4.43676
         4.42974
         4.42273
         4.41571
          4.4087
         4.40168
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.40306
         4.41008
         4.41709
         4.42411
         4.43112
         4.43814
         4.44515
         4.45216
         4.45918
         4.46619
         4.47321
         4.48022
         4.48724
         4.49425
         4.50126
         4.50828
         4.51529
         4.52231
         4.52932
         4.52765
         4.52298
          4.5183
         4.51362
         4.50895
         4.50427
         4.49959
         4.49492
         4.49024
         4.48557
         4.48089
         4.47621
         4.47154
         4.46686
         4.46218
         4.45751
         4.45283
         4.44816
         4.44348
         4.45058
         4.45993
         4.46928
         4.47864
         4.48799
         4.49734
         4.50669
         4.51605
          4.5254
         4.53475
          4.5441
         4.55346
         4.56281
         4.57216
         4.58151
         4.59086
         4.60022
         4.60957
         4.61892
         4.61734
           4.615
         4.61266
         4.61032
         4.60798
         4.60565
         4.60331
         4.60097
         4.59863
         4.59629
         4.59395
         4.59162
         4.58928
         4.58694
          4.5846
         4.58226
         4.57993
         4.57759
         4.57525
         4.57291
         4.57057
         4.56824
          4.5659
         4.56356
         4.56122
         4.55888
         4.55654
         4.55421
         4.55187
         4.54953
         4.54719
         4.54485
         4.54252
         4.54018
         4.53784
          4.5355
         4.53316
         4.53022
         4.52321
          4.5162
         4.50918
         4.50217
         4.49515
         4.48814
         4.48112
         4.47411
         4.46709
         4.46008
         4.45307
         4.44605
         4.43904
         4.43202
         4.42501
         4.41799
         4.41098
         4.40397
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39853
         4.39928
         4.40162
         4.40396
         4.40629
         4.40863
         4.41097
         4.41331
         4.41565
         4.41799
         4.42032
         4.42266
           4.425
         4.42734
         4.42968
         4.43201
         4.43435
         4.43669
         4.43903
         4.44137
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44273
         4.44393
         4.44627
         4.44861
         4.45094
         4.45328
         4.45562
         4.45796
          4.4603
         4.46264
         4.46497
         4.46731
         4.46965
         4.47199
         4.47433
         4.47666
           4.479
         4.48134
         4.48368
         4.48602
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48197
         4.47495
         4.46794
         4.46092
         4.45391
          4.4469
         4.43988
         4.43287
         4.42585
         4.41884
         4.41182
         4.40481
          4.3978
         4.39078
         4.38377
         4.37675
         4.36974
         4.36272
         4.35571
         4.35621
         4.35855
         4.36088
         4.36322
         4.36556
          4.3679
         4.37024
         4.37258
         4.37491
         4.37725
         4.37959
         4.38193
         4.38427
          4.3866
         4.38894
         4.39128
         4.39362
         4.39596
         4.39829
         4.40063
         4.40297
         4.40531
         4.40765
         4.40999
         4.41232
         4.41466
           4.417
         4.41934
         4.42168
         4.42401
         4.42635
         4.42869
         4.43103
         4.43337
          4.4357
         4.43804
         4.44038
         4.44272
         4.44739
         4.45206
         4.45674
         4.46142
         4.46609
         4.47077
         4.47544
         4.48012
          4.4848
         4.48947
         4.49415
         4.49883
          4.5035
         4.50818
         4.51285
         4.51753
         4.52221
         4.52688
         4.53091
         4.52857
         4.52623
         4.52389
         4.52156
         4.51922
         4.51688
         4.51454
          4.5122
         4.50987
         4.50753
         4.50519
         4.50285
         4.50051
         4.49818
         4.49584
          4.4935
         4.49116
         4.48882
         4.48737
         4.48971
         4.49205
         4.49438
         4.49672
         4.49906
          4.5014
         4.50374
         4.50607
         4.50841
         4.51075
         4.51309
         4.51543
         4.51776
          4.5201
         4.52244
         4.52478
         4.52712
         4.52946
         4.53179
         4.53413
         4.53647
         4.53881
         4.54115
         4.54348
         4.54582
         4.54816
          4.5505
         4.55284
         4.55517
         4.55751
         4.55985
         4.56219
         4.56453
         4.56686
          4.5692
         4.57154
         4.57388
         4.57265
         4.56563
         4.55862
          4.5516
         4.54459
         4.53757
         4.53056
         4.52355
         4.51653
         4.50952
          4.5025
         4.49549
         4.48847
         4.48146
         4.47445
         4.46743
         4.46042
          4.4534
         4.44639
         4.44385
         4.44618
         4.44852
         4.45086
          4.4532
         4.45554
         4.45787
         4.46021
         4.46255
         4.46489
         4.46723
         4.46957
          4.4719
         4.47424
         4.47658
         4.47892
         4.48126
         4.48359
         4.48593
         4.48827
         4.49061
         4.49295
         4.49528
         4.49762
         4.49996
          4.5023
         4.50464
         4.50698
         4.50931
         4.51165
         4.51399
         4.51633
         4.51867
           4.521
         4.52334
         4.52568
         4.52802
         4.53036
         4.52485
          4.5155
         4.50614
         4.49679
         4.48744
         4.47809
         4.46873
         4.45938
         4.45003
         4.44068
         4.43132
         4.42197
         4.41262
         4.40327
         4.39391
         4.38456
         4.37521
         4.36586
          4.3565
         4.36151
         4.37086
         4.38021
         4.38957
         4.39892
         4.40827
         4.41762
         4.42698
         4.43633
         4.44568
         4.45503
         4.46439
         4.47374
         4.48309
         4.49244
          4.5018
         4.51115
          4.5205
         4.52985
         4.53315
         4.53548
         4.53782
         4.54016
          4.5425
         4.54484
         4.54717
         4.54951
         4.55185
         4.55419
         4.55653
         4.55886
          4.5612
         4.56354
         4.56588
         4.56822
         4.57056
         4.57289
         4.57523
          4.5641
         4.55241
         4.54072
         4.52903
         4.51734
         4.50565
         4.49395
         4.48226
         4.47057
         4.45888
         4.44719
          4.4355
         4.42381
         4.41212
         4.40043
         4.38874
         4.37705
         4.36536
          4.3542
         4.35186
         4.34952
         4.34718
         4.34485
         4.34251
         4.34017
         4.33783
         4.33549
         4.33315
         4.33082
         4.32848
         4.32614
          4.3238
         4.32146
         4.31913
         4.31679
         4.31445
         4.31211
         4.30977
         4.30744
          4.3051
         4.30276
         4.30042
         4.29808
         4.29574
         4.29341
         4.29107
         4.28873
         4.28639
         4.28405
         4.28172
         4.27938
         4.27704
          4.2747
         4.27236
         4.27003
         4.26769
         4.26622
         4.26739
         4.26856
         4.26973
          4.2709
         4.27207
         4.27324
         4.27441
         4.27558
         4.27675
         4.27791
         4.27908
         4.28025
         4.28142
         4.28259
         4.28376
         4.28493
          4.2861
         4.28727
         4.28763
         4.28646
         4.28529
         4.28412
         4.28295
         4.28178
         4.28061
         4.27944
         4.27827
         4.27711
         4.27594
         4.27477
          4.2736
         4.27243
         4.27126
         4.27009
         4.26892
         4.26775
         4.26658
         4.27007
         4.27942
         4.28877
         4.29813
         4.30748
         4.31683
         4.32618
         4.33554
         4.34489
         4.35424
         4.36359
         4.37295
          4.3823
         4.39165
           4.401
         4.41036
         4.41971
         4.42906
         4.43841
         4.44399
         4.44633
         4.44866
           4.451
         4.45334
         4.45568
         4.45802
         4.46035
         4.46269
         4.46503
         4.46737
         4.46971
         4.47205
         4.47438
         4.47672
         4.47906
          4.4814
         4.48374
         4.48607
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48693
         4.48522
         4.48288
         4.48054
          4.4782
         4.47586
         4.47353
         4.47119
         4.46885
         4.46651
         4.46417
         4.46184
          4.4595
         4.45716
         4.45482
         4.45248
         4.45014
         4.44781
         4.44547
         4.44313
         4.43208
         4.41922
         4.40636
          4.3935
         4.38064
         4.36778
         4.35492
         4.34206
          4.3292
         4.31634
         4.30348
         4.29062
         4.27776
          4.2649
         4.25205
         4.23919
         4.22633
         4.21347
         4.20061
         4.20504
         4.21088
         4.21673
         4.22257
         4.22842
         4.23426
         4.24011
         4.24595
          4.2518
         4.25765
         4.26349
         4.26934
         4.27518
         4.28103
         4.28687
         4.29272
         4.29856
         4.30441
         4.30982
         4.29462
         4.27942
         4.26422
         4.24902
         4.23383
         4.21863
         4.20343
         4.18823
         4.17304
         4.15784
         4.14264
         4.12744
         4.11224
         4.09705
         4.08185
         4.06665
         4.05145
         4.03626
         4.02339
         4.02806
         4.03274
         4.03742
         4.04209
         4.04677
         4.05144
         4.05612
          4.0608
         4.06547
         4.07015
         4.07483
          4.0795
         4.08418
         4.08885
         4.09353
         4.09821
         4.10288
         4.10756
         4.11174
         4.11407
         4.11641
         4.11875
         4.12109
         4.12343
         4.12576
          4.1281
         4.13044
         4.13278
         4.13512
         4.13746
         4.13979
         4.14213
         4.14447
         4.14681
         4.14915
         4.15148
         4.15382
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15544
         4.15353
         4.14886
         4.14418
         4.13951
         4.13483
         4.13015
         4.12548
          4.1208
         4.11612
         4.11145
         4.10677
          4.1021
         4.09742
         4.09274
         4.08807
         4.08339
         4.07871
         4.07404
         4.06936
         4.06351
          4.0565
         4.04948
         4.04247
         4.03545
         4.02844
         4.02142
         4.01441
          4.0074
         4.00038
         3.99337
         3.98635
         3.97934
         3.97232
         3.96531
         3.95829
         3.95128
         3.94427
         3.93725
         3.94005
          3.9494
         3.95875
          3.9681
         3.97746
         3.98681
         3.99616
         4.00551
         4.01486
         4.02422
         4.03357
         4.04292
         4.05227
         4.06163
         4.07098
         4.08033
         4.08968
         4.09904
         4.10839
         4.11205
         4.11322
         4.11439
         4.11556
         4.11673
         4.11789
         4.11906
         4.12023
          4.1214
         4.12257
         4.12374
         4.12491
         4.12608
         4.12725
         4.12842
         4.12959
         4.13075
         4.13192
         4.13309
         4.13611
         4.13962
         4.14313
         4.14664
         4.15014
         4.15365
         4.15716
         4.16066
         4.16417
         4.16768
         4.17119
         4.17469
          4.1782
         4.18171
         4.18521
         4.18872
         4.19223
         4.19574
         4.19924
         4.19548
          4.1908
         4.18613
         4.18145
         4.17677
          4.1721
         4.16742
         4.16275
         4.15807
         4.15339
         4.14872
         4.14404
         4.13936
         4.13469
         4.13001
         4.12534
         4.12066
         4.11598
         4.11131
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11124
         4.11029
          4.0986
          4.0869
         4.07521
         4.06352
         4.05183
         4.04014
         4.02845
         4.01676
         4.00507
         3.99338
         3.98169
            3.97
         3.95831
         3.94662
         3.93493
         3.92324
         3.91155
         3.89986
          3.8892
         3.88336
         3.87751
         3.87167
         3.86582
         3.85998
         3.85413
         3.84829
         3.84244
          3.8366
         3.83075
          3.8249
         3.81906
         3.81321
         3.80737
         3.80152
         3.79568
         3.78983
         3.78399
         3.78327
         3.79613
         3.80899
         3.82185
         3.83471
         3.84757
         3.86043
         3.87329
         3.88615
         3.89901
         3.91187
         3.92473
         3.93759
         3.95045
          3.9633
         3.97616
         3.98902
         4.00188
         4.01474
         4.01851
         4.00682
         3.99513
         3.98344
         3.97174
         3.96005
         3.94836
         3.93667
         3.92498
         3.91329
          3.9016
         3.88991
         3.87822
         3.86653
         3.85484
         3.84315
         3.83146
         3.81977
         3.80808
         3.79911
         3.79327
         3.78742
         3.78158
         3.77573
         3.76989
         3.76404
          3.7582
         3.75235
         3.74651
         3.74066
         3.73482
         3.72897
         3.72313
         3.71728
         3.71144
         3.70559
         3.69974
          3.6939
         3.69266
           3.695
         3.69734
         3.69968
         3.70202
         3.70435
         3.70669
         3.70903
         3.71137
         3.71371
         3.71605
         3.71838
         3.72072
         3.72306
          3.7254
         3.72774
         3.73007
         3.73241
         3.73475
         3.73246
         3.72778
         3.72311
         3.71843
         3.71376
         3.70908
          3.7044
         3.69973
         3.69505
         3.69037
          3.6857
         3.68102
         3.67635
         3.67167
         3.66699
         3.66232
         3.65764
         3.65296
         3.64829
         3.64538
         3.64304
          3.6407
         3.63837
         3.63603
         3.63369
         3.63135
         3.62901
         3.62667
         3.62434
           3.622
         3.61966
         3.61732
         3.61498
         3.61265
         3.61031
         3.60797
         3.60563
         3.60329
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60295
         3.60263
         3.59562
          3.5886
         3.58159
         3.57457
         3.56756
         3.56054
         3.55353
         3.54652
          3.5395
         3.53249
         3.52547
         3.51846
         3.51144
         3.50443
         3.49742
          3.4904
         3.48339
         3.47637
         3.47068
         3.47302
         3.47536
          3.4777
         3.48004
         3.48237
         3.48471
         3.48705
         3.48939
         3.49173
         3.49406
          3.4964
         3.49874
         3.50108
         3.50342
         3.50576
         3.50809
         3.51043
         3.51277
         3.51344
         3.50876
         3.50408
         3.49941
         3.49473
         3.49006
         3.48538
          3.4807
         3.47603
         3.47135
         3.46667
           3.462
         3.45732
         3.45265
         3.44797
         3.44329
         3.43862
         3.43394
         3.42926
         3.42459
         3.41991
         3.41524
         3.41056
         3.40588
         3.40121
         3.39653
         3.39186
         3.38718
          3.3825
         3.37783
         3.37315
         3.36847
          3.3638
         3.35912
         3.35445
         3.34977
         3.34509
         3.34042
         3.33372
         3.32437
         3.31502
         3.30567
         3.29631
         3.28696
         3.27761
         3.26826
          3.2589
         3.24955
          3.2402
         3.23085
         3.22149
         3.21214
         3.20279
         3.19344
         3.18408
         3.17473
         3.16538
         3.16713
         3.17882
         3.19051
          3.2022
         3.21389
         3.22558
         3.23727
         3.24896
         3.26065
         3.27234
         3.28403
         3.29572
         3.30741
          3.3191
         3.33079
         3.34248
         3.35418
         3.36587
         3.37756
         3.37758
         3.37056
         3.36355
         3.35654
         3.34952
         3.34251
         3.33549
         3.32848
         3.32146
         3.31445
         3.30744
         3.30042
         3.29341
         3.28639
         3.27938
         3.27236
         3.26535
         3.25833
         3.25132
         3.25104
         3.25338
         3.25572
         3.25806
         3.26039
         3.26273
         3.26507
         3.26741
         3.26975
         3.27208
         3.27442
         3.27676
          3.2791
         3.28144
         3.28378
         3.28611
         3.28845
         3.29079
         3.29313
         3.28974
         3.28506
         3.28039
         3.27571
         3.27103
         3.26636
         3.26168
           3.257
         3.25233
         3.24765
         3.24298
          3.2383
         3.23362
         3.22895
         3.22427
         3.21959
         3.21492
         3.21024
         3.20557
          3.2137
         3.22305
          3.2324
         3.24176
         3.25111
         3.26046
         3.26981
         3.27917
         3.28852
         3.29787
         3.30722
         3.31658
         3.32593
         3.33528
         3.34463
         3.35399
         3.36334
         3.37269
         3.38187
         3.37251
         3.36316
         3.35381
         3.34446
          3.3351
         3.32575
          3.3164
         3.30705
         3.29769
         3.28834
         3.27899
         3.26964
         3.26028
         3.25093
         3.24158
         3.23223
         3.22287
         3.21352
         3.20466
         3.19999
         3.19531
         3.19064
         3.18596
         3.18128
         3.17661
         3.17193
         3.16725
         3.16258
          3.1579
         3.15323
         3.14855
         3.14387
          3.1392
         3.13452
         3.12984
         3.12517
         3.12049
         3.11913
         3.13082
         3.14251
          3.1542
         3.16589
         3.17758
         3.18927
         3.20096
         3.21265
         3.22434
         3.23603
         3.24772
         3.25941
          3.2711
         3.28279
         3.29448
         3.30618
         3.31787
         3.32956
         3.34125
         3.35294
         3.36463
         3.37632
         3.38801
          3.3997
         3.41139
         3.42308
         3.43477
         3.44646
         3.45815
         3.46984
         3.48153
         3.49323
         3.50492
         3.51661
          3.5283
         3.53999
         3.55168
         3.56106
          3.5669
         3.57275
          3.5786
         3.58444
         3.59029
         3.59613
         3.60198
         3.60782
         3.61367
         3.61951
         3.62536
          3.6312
         3.63705
         3.64289
         3.64874
         3.65458
         3.66043
         3.66627
         3.67384
          3.6832
         3.69255
          3.7019
         3.71125
         3.72061
         3.72996
         3.73931
         3.74866
         3.75802
         3.76737
         3.77672
         3.78607
         3.79543
         3.80478
         3.81413
         3.82348
         3.83284
         3.84219
         3.84329
         3.83862
         3.83394
         3.82926
         3.82459
         3.81991
         3.81524
         3.81056
         3.80588
         3.80121
         3.79653
         3.79186
         3.78718
          3.7825
         3.77783
         3.77315
         3.76847
          3.7638
         3.75912
         3.76885
         3.78521
         3.80158
         3.81795
         3.83431
         3.85068
         3.86705
         3.88341
         3.89978
         3.91615
         3.93251
         3.94888
         3.96525
         3.98161
         3.99798
         4.01435
         4.03071
         4.04708
         4.06345
         4.07434
         4.08369
         4.09304
          4.1024
         4.11175
          4.1211
         4.13045
         4.13981
         4.14916
         4.15851
         4.16786
         4.17722
         4.18657
         4.19592
         4.20527
         4.21463
         4.22398
         4.23333
         4.24268
         4.25101
         4.25919
         4.26738
         4.27556
         4.28374
         4.29193
         4.30011
         4.30829
         4.31648
         4.32466
         4.33285
         4.34103
         4.34921
          4.3574
         4.36558
         4.37376
         4.38195
         4.39013
         4.39831
         4.40081
         4.40314
         4.40548
         4.40782
         4.41016
          4.4125
         4.41483
         4.41717
         4.41951
         4.42185
         4.42419
         4.42652
         4.42886
          4.4312
         4.43354
         4.43588
         4.43822
         4.44055
         4.44355
         4.45524
         4.46693
         4.47862
         4.49031
           4.502
         4.51369
         4.52538
         4.53707
         4.54876
         4.56045
         4.57214
         4.58383
         4.59552
         4.60721
          4.6189
          4.6306
         4.64229
         4.65398
         4.66294
         4.65827
         4.65359
         4.64892
         4.64424
         4.63956
         4.63489
         4.63021
         4.62553
         4.62086
         4.61618
         4.61151
         4.60683
         4.60215
         4.59748
          4.5928
         4.58812
         4.58345
         4.57877
         4.57655
         4.58123
         4.58591
         4.59058
         4.59526
         4.59993
         4.60461
         4.60929
         4.61396
         4.61864
         4.62332
         4.62799
         4.63267
         4.63734
         4.64202
          4.6467
         4.65137
         4.65605
         4.66073
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.66372
         4.67171
         4.68925
         4.70678
         4.72432
         4.74186
         4.75939
         4.77693
         4.79446
           4.812
         4.82953
         4.84707
         4.86461
         4.88214
         4.89968
         4.91721
         4.93475
         4.95229
         4.96982
         4.98736
          4.9978
         5.00247
         5.00715
         5.01182
          5.0165
         5.02118
         5.02585
         5.03053
         5.03521
         5.03988
         5.04456
         5.04923
         5.05391
         5.05859
         5.06326
         5.06794
         5.07262
         5.07729
         5.08197
         5.08816
         5.09517
         5.10219
          5.1092
         5.11622
         5.12323
         5.13025
         5.13726
         5.14427
         5.15129
          5.1583
         5.16532
         5.17233
         5.17935
         5.18636
         5.19338
         5.20039
          5.2074
         5.21442
         5.22666
         5.24069
         5.25471
         5.26874
         5.28277
          5.2968
         5.31083
         5.32486
         5.33889
         5.35292
         5.36694
         5.38097
           5.395
         5.40903
         5.42306
         5.43709
         5.45112
         5.46515
         5.47917
         5.49222
         5.50508
         5.51794
          5.5308
         5.54366
         5.55652
         5.56938
         5.58224
          5.5951
         5.60796
         5.62082
         5.63368
         5.64654
          5.6594
         5.67226
         5.68511
         5.69797
         5.71083
         5.72369
         5.72669
         5.72903
         5.73136
          5.7337
         5.73604
         5.73838
         5.74072
         5.74306
         5.74539
         5.74773
         5.75007
         5.75241
         5.75475
         5.75708
         5.75942
         5.76176
          5.7641
         5.76644
         5.76842
         5.76023
         5.75205
         5.74387
         5.73568
          5.7275
         5.71932
         5.71113
         5.70295
         5.69477
         5.68658
          5.6784
         5.67022
         5.66203
         5.65385
         5.64566
         5.63748
          5.6293
         5.62111
         5.61476
         5.62061
         5.62645
          5.6323
         5.63814
         5.64399
         5.64983
         5.65568
         5.66152
         5.66737
         5.67321
         5.67906
          5.6849
         5.69075
          5.6966
         5.70244
         5.70829
         5.71413
         5.71998
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
          5.7245
         5.72298
         5.71831
         5.71363
         5.70896
         5.70428
          5.6996
         5.69493
         5.69025
         5.68557
          5.6809
         5.67622
         5.67155
         5.66687
         5.66219
         5.65752
         5.65284
         5.64816
         5.64349
         5.63881
         5.62874
          5.6112
         5.59367
         5.57613
          5.5586
         5.54106
         5.52352
         5.50599
         5.48845
         5.47092
         5.45338
         5.43584
         5.41831
         5.40077
         5.38324
          5.3657
         5.34816
         5.33063
         5.31309
         5.30943
         5.31879
         5.32814
         5.33749
         5.34684
          5.3562
         5.36555
          5.3749
         5.38425
         5.39361
         5.40296
         5.41231
         5.42166
         5.43102
         5.44037
         5.44972
         5.45907
         5.46843
         5.47778
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
          5.4814
         5.47974
         5.47741
         5.47507
         5.47273
         5.47039
         5.46805
         5.46572
         5.46338
         5.46104
          5.4587
         5.45636
         5.45403
         5.45169
         5.44935
         5.44701
         5.44467
         5.44233
            5.44
         5.43766
         5.43155
         5.42454
         5.41753
         5.41051
          5.4035
         5.39648
         5.38947
         5.38245
         5.37544
         5.36843
         5.36141
          5.3544
         5.34738
         5.34037
         5.33335
         5.32634
         5.31932
         5.31231
          5.3053
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.30461
         5.29527
         5.28592
         5.27657
         5.26721
         5.25786
         5.24851
         5.23916
          5.2298
         5.22045
          5.2111
         5.20175
         5.19239
         5.18304
         5.17369
         5.16434
         5.15498
         5.14563
         5.13628
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12781
         5.12692
         5.12224
         5.11757
         5.11289
         5.10821
         5.10354
         5.09886
         5.09418
         5.08951
         5.08483
         5.08016
         5.07548
          5.0708
         5.06613
         5.06145
         5.05677
          5.0521
         5.04742
         5.04275
         5.03908
         5.03791
         5.03674
         5.03557
          5.0344
         5.03323
         5.03206
         5.03089
         5.02972
         5.02856
         5.02739
         5.02622
         5.02505
         5.02388
         5.02271
         5.02154
         5.02037
          5.0192
         5.01803
         5.01776
         5.01893
          5.0201
         5.02127
         5.02244
         5.02361
         5.02478
         5.02595
         5.02711
         5.02828
         5.02945
         5.03062
         5.03179
         5.03296
         5.03413
          5.0353
         5.03647
         5.03764
         5.03881
         5.03492
         5.02557
         5.01622
         5.00686
         4.99751
         4.98816
         4.97881
         4.96946
          4.9601
         4.95075
          4.9414
         4.93205
         4.92269
         4.91334
         4.90399
         4.89464
         4.88528
         4.87593
         4.86658
          4.8579
         4.84972
         4.84153
         4.83335
         4.82517
         4.81698
          4.8088
         4.80062
         4.79243
         4.78425
         4.77606
         4.76788
          4.7597
         4.75151
         4.74333
         4.73515
         4.72696
         4.71878
          4.7106
         4.71422
         4.72357
         4.73292
         4.74227
         4.75163
         4.76098
         4.77033
         4.77968
         4.78904
         4.79839
         4.80774
         4.81709
         4.82645
          4.8358
         4.84515
          4.8545
         4.86386
         4.87321
         4.88256
         4.87572
         4.86403
         4.85234
         4.84065
         4.82896
         4.81727
         4.80558
         4.79389
          4.7822
         4.77051
         4.75882
         4.74713
         4.73544
         4.72374
         4.71205
         4.70036
         4.68867
         4.67698
         4.66529
         4.65967
           4.655
         4.65032
         4.64565
         4.64097
         4.63629
         4.63162
         4.62694
         4.62226
         4.61759
         4.61291
         4.60824
         4.60356
         4.59888
         4.59421
         4.58953
         4.58485
         4.58018
          4.5755
         4.57083
         4.56615
         4.56147
          4.5568
         4.55212
         4.54744
         4.54277
         4.53809
         4.53342
         4.52874
         4.52406
         4.51939
         4.51471
         4.51003
         4.50536
         4.50068
         4.49601
         4.49133
         4.48665
         4.48198
          4.4773
         4.47262
         4.46795
         4.46327
          4.4586
         4.45392
         4.44924
         4.44457
         4.43989
         4.43521
         4.43054
         4.42586
         4.42119
         4.41651
         4.41183
         4.40716
         4.40248
          4.3969
         4.38638
         4.37586
         4.36533
         4.35481
         4.34429
         4.33377
         4.32325
         4.31273
          4.3022
         4.29168
         4.28116
         4.27064
         4.26012
          4.2496
         4.23907
         4.22855
         4.21803
         4.20751
          4.2011
         4.20695
         4.21279
         4.21864
         4.22448
         4.23033
         4.23618
         4.24202
         4.24787
         4.25371
         4.25956
          4.2654
         4.27125
         4.27709
         4.28294
         4.28878
         4.29463
         4.30047
         4.30632
         4.31176
         4.31643
         4.32111
         4.32579
         4.33046
         4.33514
         4.33982
         4.34449
         4.34917
         4.35384
         4.35852
          4.3632
         4.36787
         4.37255
         4.37723
          4.3819
         4.38658
         4.39125
         4.39593
         4.39541
          4.3884
         4.38138
         4.37437
         4.36736
         4.36034
         4.35333
         4.34631
          4.3393
         4.33228
         4.32527
         4.31826
         4.31124
         4.30423
         4.29721
          4.2902
         4.28318
         4.27617
         4.26915
         4.27225
         4.28394
         4.29563
         4.30732
         4.31902
         4.33071
          4.3424
         4.35409
         4.36578
         4.37747
         4.38916
         4.40085
         4.41254
         4.42423
         4.43592
         4.44761
          4.4593
         4.47099
         4.48268
          4.4914
         4.49841
         4.50542
         4.51244
         4.51945
         4.52647
         4.53348
          4.5405
         4.54751
         4.55452
         4.56154
         4.56855
         4.57557
         4.58258
          4.5896
         4.59661
         4.60363
         4.61064
         4.61765
         4.61095
         4.59926
         4.58757
         4.57588
         4.56419
          4.5525
         4.54081
         4.52911
         4.51742
         4.50573
         4.49404
         4.48235
         4.47066
         4.45897
         4.44728
         4.43559
          4.4239
         4.41221
         4.40052
         4.39465
         4.38997
          4.3853
         4.38062
         4.37594
         4.37127
         4.36659
         4.36191
         4.35724
         4.35256
         4.34789
         4.34321
         4.33853
         4.33386
         4.32918
          4.3245
         4.31983
         4.31515
         4.31048
          4.3058
         4.30112
         4.29645
         4.29177
         4.28709
         4.28242
         4.27774
         4.27307
         4.26839
         4.26371
         4.25904
         4.25436
         4.24968
         4.24501
         4.24033
         4.23566
         4.23098
          4.2263
         4.22192
          4.2301
         4.23829
         4.24647
         4.25465
         4.26284
         4.27102
          4.2792
         4.28739
         4.29557
         4.30375
         4.31194
         4.32012
          4.3283
         4.33649
         4.34467
         4.35285
         4.36104
         4.36922
         4.37601
          4.3725
           4.369
         4.36549
         4.36198
         4.35848
         4.35497
         4.35146
         4.34795
         4.34445
         4.34094
         4.33743
         4.33393
         4.33042
         4.32691
          4.3234
          4.3199
         4.31639
         4.31288
         4.30988
         4.30871
         4.30754
         4.30637
          4.3052
         4.30403
         4.30286
          4.3017
         4.30053
         4.29936
         4.29819
         4.29702
         4.29585
         4.29468
         4.29351
         4.29234
         4.29117
         4.29001
         4.28884
         4.28767
          4.2865
         4.28533
         4.28416
         4.28299
         4.28182
         4.28065
         4.27948
         4.27831
         4.27715
         4.27598
         4.27481
         4.27364
         4.27247
          4.2713
         4.27013
         4.26896
         4.26779
         4.26662
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26593
         4.26298
         4.25714
         4.25129
         4.24545
          4.2396
         4.23376
         4.22791
         4.22206
         4.21622
         4.21037
         4.20453
         4.19868
         4.19284
         4.18699
         4.18115
          4.1753
         4.16946
         4.16361
         4.15777
         4.15473
         4.15356
         4.15239
         4.15123
         4.15006
         4.14889
         4.14772
         4.14655
         4.14538
         4.14421
         4.14304
         4.14187
          4.1407
         4.13953
         4.13837
          4.1372
         4.13603
         4.13486
         4.13369
         4.13252
         4.13135
         4.13018
         4.12901
         4.12784
         4.12667
         4.12551
         4.12434
         4.12317
           4.122
         4.12083
         4.11966
         4.11849
         4.11732
         4.11615
         4.11498
         4.11382
         4.11265
         4.11148
         4.11773
         4.12592
          4.1341
         4.14228
         4.15047
         4.15865
         4.16683
         4.17502
          4.1832
         4.19138
         4.19957
         4.20775
         4.21593
         4.22412
          4.2323
         4.24048
         4.24867
         4.25685
         4.26504
         4.26281
          4.2593
          4.2558
         4.25229
         4.24878
         4.24527
         4.24177
         4.23826
         4.23475
         4.23125
         4.22774
         4.22423
         4.22072
         4.21722
         4.21371
          4.2102
         4.20669
         4.20319
         4.19968
         4.20194
         4.20428
         4.20662
         4.20896
         4.21129
         4.21363
         4.21597
         4.21831
         4.22065
         4.22298
         4.22532
         4.22766
            4.23
         4.23234
         4.23467
         4.23701
         4.23935
         4.24169
         4.24412
         4.24763
         4.25114
         4.25465
         4.25815
         4.26166
         4.26517
         4.26867
         4.27218
         4.27569
          4.2792
          4.2827
         4.28621
         4.28972
         4.29323
         4.29673
         4.30024
         4.30375
         4.30725
         4.30824
         4.29772
          4.2872
         4.27668
         4.26616
         4.25563
         4.24511
         4.23459
         4.22407
         4.21355
         4.20303
          4.1925
         4.18198
         4.17146
         4.16094
         4.15042
          4.1399
         4.12938
         4.11885
         4.11059
         4.10825
         4.10591
         4.10358
         4.10124
          4.0989
         4.09656
         4.09422
         4.09189
         4.08955
         4.08721
         4.08487
         4.08253
          4.0802
         4.07786
         4.07552
         4.07318
         4.07084
          4.0685
         4.06965
         4.07666
         4.08368
         4.09069
         4.09771
         4.10472
         4.11174
         4.11875
         4.12576
         4.13278
         4.13979
         4.14681
         4.15382
         4.16084
         4.16785
         4.17486
         4.18188
         4.18889
         4.19591
         4.19854
          4.1962
         4.19386
         4.19152
         4.18919
         4.18685
         4.18451
         4.18217
         4.17983
         4.17749
         4.17516
         4.17282
         4.17048
         4.16814
          4.1658
         4.16347
         4.16113
         4.15879
         4.15645
          4.1594
         4.16641
         4.17343
         4.18044
         4.18746
         4.19447
         4.20149
          4.2085
         4.21551
         4.22253
         4.22954
         4.23656
         4.24357
         4.25059
          4.2576
         4.26462
         4.27163
         4.27864
         4.28566
         4.28726
         4.28609
         4.28492
         4.28375
         4.28258
         4.28141
         4.28024
         4.27907
         4.27791
         4.27674
         4.27557
          4.2744
         4.27323
         4.27206
         4.27089
         4.26972
         4.26855
         4.26738
         4.26622
         4.25973
         4.25155
         4.24336
         4.23518
           4.227
         4.21881
         4.21063
         4.20245
         4.19426
         4.18608
         4.17789
         4.16971
         4.16153
         4.15334
         4.14516
         4.13698
         4.12879
         4.12061
         4.11243
         4.10524
         4.09823
         4.09121
          4.0842
         4.07719
         4.07017
         4.06316
         4.05614
         4.04913
         4.04211
          4.0351
         4.02808
         4.02107
         4.01406
         4.00704
         4.00003
         3.99301
           3.986
         3.97898
         3.98309
         3.98776
         3.99244
         3.99711
         4.00179
         4.00647
         4.01114
         4.01582
          4.0205
         4.02517
         4.02985
         4.03452
          4.0392
         4.04388
         4.04855
         4.05323
         4.05791
         4.06258
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06704
         4.06737
         4.06971
         4.07205
         4.07439
         4.07673
         4.07906
          4.0814
         4.08374
         4.08608
         4.08842
         4.09075
         4.09309
         4.09543
         4.09777
         4.10011
         4.10245
         4.10478
         4.10712
         4.10946
         4.11292
         4.11993
         4.12695
         4.13396
         4.14098
         4.14799
         4.15501
         4.16202
         4.16904
         4.17605
         4.18306
         4.19008
         4.19709
         4.20411
         4.21112
         4.21814
         4.22515
         4.23216
         4.23918
         4.24659
         4.25477
         4.26295
         4.27114
         4.27932
          4.2875
         4.29569
         4.30387
         4.31205
         4.32024
         4.32842
          4.3366
         4.34479
         4.35297
         4.36115
         4.36934
         4.37752
          4.3857
         4.39389
         4.39296
          4.3801
         4.36724
         4.35438
         4.34152
         4.32866
          4.3158
         4.30294
         4.29008
         4.27723
         4.26437
         4.25151
         4.23865
         4.22579
         4.21293
         4.20007
         4.18721
         4.17435
         4.16149
          4.1542
         4.15186
         4.14952
         4.14718
         4.14485
         4.14251
         4.14017
         4.13783
         4.13549
         4.13315
         4.13082
         4.12848
         4.12614
          4.1238
         4.12146
         4.11913
         4.11679
         4.11445
         4.11211
          4.1127
         4.11504
         4.11738
         4.11971
         4.12205
         4.12439
         4.12673
         4.12907
          4.1314
         4.13374
         4.13608
         4.13842
         4.14076
         4.14309
         4.14543
         4.14777
         4.15011
         4.15245
         4.15479
         4.15206
         4.14738
         4.14271
         4.13803
         4.13335
         4.12868
           4.124
         4.11932
         4.11465
         4.10997
          4.1053
         4.10062
         4.09594
         4.09127
         4.08659
         4.08191
         4.07724
         4.07256
         4.06789
         4.05938
         4.05003
         4.04068
         4.03132
         4.02197
         4.01262
         4.00327
         3.99391
         3.98456
         3.97521
         3.96586
          3.9565
         3.94715
          3.9378
         3.92845
         3.91909
         3.90974
         3.90039
         3.89104
         3.89452
          3.8992
         3.90387
         3.90855
         3.91323
          3.9179
         3.92258
         3.92725
         3.93193
         3.93661
         3.94128
         3.94596
         3.95064
         3.95531
         3.95999
         3.96466
         3.96934
         3.97402
         3.97872
         3.98573
         3.99275
         3.99976
         4.00678
         4.01379
         4.02081
         4.02782
         4.03483
         4.04185
         4.04886
         4.05588
         4.06289
         4.06991
         4.07692
         4.08393
         4.09095
         4.09796
         4.10498
         4.10998
         4.09829
          4.0866
          4.0749
         4.06321
         4.05152
         4.03983
         4.02814
         4.01645
         4.00476
         3.99307
         3.98138
         3.96969
           3.958
         3.94631
         3.93462
         3.92293
         3.91124
         3.89955
         3.89072
         3.89306
          3.8954
         3.89773
         3.90007
         3.90241
         3.90475
         3.90709
         3.90942
         3.91176
          3.9141
         3.91644
         3.91878
         3.92111
         3.92345
         3.92579
         3.92813
         3.93047
         3.93281
         3.93233
         3.92532
          3.9183
         3.91129
         3.90427
         3.89726
         3.89025
         3.88323
         3.87622
          3.8692
         3.86219
         3.85517
         3.84816
         3.84115
         3.83413
         3.82712
          3.8201
         3.81309
         3.80607
         3.80648
         3.81818
         3.82987
         3.84156
         3.85325
         3.86494
         3.87663
         3.88832
         3.90001
          3.9117
         3.92339
         3.93508
         3.94677
         3.95846
         3.97015
         3.98184
         3.99353
         4.00523
         4.01692
         4.02168
         4.01935
         4.01701
         4.01467
         4.01233
         4.00999
         4.00766
         4.00532
         4.00298
         4.00064
          3.9983
         3.99597
         3.99363
         3.99129
         3.98895
         3.98661
         3.98427
         3.98194
          3.9796
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.97864
         3.98024
         3.98258
         3.98492
         3.98726
          3.9896
         3.99193
         3.99427
         3.99661
         3.99895
         4.00129
         4.00363
         4.00596
          4.0083
         4.01064
         4.01298
         4.01532
         4.01765
         4.01999
         4.02233
         4.01918
          4.0145
         4.00983
         4.00515
         4.00047
          3.9958
         3.99112
         3.98645
         3.98177
         3.97709
         3.97242
         3.96774
         3.96306
         3.95839
         3.95371
         3.94904
         3.94436
         3.93968
         3.93501
         3.91903
         3.90149
         3.88395
         3.86642
         3.84888
         3.83135
         3.81381
         3.79627
         3.77874
          3.7612
         3.74367
         3.72613
          3.7086
         3.69106
         3.67352
         3.65599
         3.63845
         3.62092
         3.60338
         3.61777
         3.63297
         3.64817
         3.66337
         3.67856
         3.69376
         3.70896
         3.72416
         3.73936
         3.75455
         3.76975
         3.78495
         3.80015
         3.81534
         3.83054
         3.84574
         3.86094
         3.87614
         3.88965
         3.88147
         3.87329
          3.8651
         3.85692
         3.84874
         3.84055
         3.83237
         3.82419
           3.816
         3.80782
         3.79964
         3.79145
         3.78327
         3.77509
          3.7669
         3.75872
         3.75054
         3.74235
         3.73437
         3.72735
         3.72034
         3.71332
         3.70631
         3.69929
         3.69228
         3.68526
         3.67825
         3.67124
         3.66422
         3.65721
         3.65019
         3.64318
         3.63616
         3.62915
         3.62214
         3.61512
         3.60811
         3.60419
         3.60886
         3.61354
         3.61822
         3.62289
         3.62757
         3.63224
         3.63692
          3.6416
         3.64627
         3.65095
         3.65563
          3.6603
         3.66498
         3.66965
         3.67433
         3.67901
         3.68368
         3.68836
         3.68966
         3.68498
         3.68031
         3.67563
         3.67095
         3.66628
          3.6616
         3.65692
         3.65225
         3.64757
          3.6429
         3.63822
         3.63354
         3.62887
         3.62419
         3.61951
         3.61484
         3.61016
         3.60549
         3.59867
         3.58932
         3.57997
         3.57061
         3.56126
         3.55191
         3.54256
          3.5332
         3.52385
          3.5145
         3.50515
         3.49579
         3.48644
         3.47709
         3.46774
         3.45838
         3.44903
         3.43968
         3.43033
         3.43004
         3.43705
         3.44407
         3.45108
          3.4581
         3.46511
         3.47212
         3.47914
         3.48615
         3.49317
         3.50018
          3.5072
         3.51421
         3.52123
         3.52824
         3.53525
         3.54227
         3.54928
          3.5563
         3.56027
         3.56261
         3.56495
         3.56728
         3.56962
         3.57196
          3.5743
         3.57664
         3.57898
         3.58131
         3.58365
         3.58599
         3.58833
         3.59067
           3.593
         3.59534
         3.59768
         3.60002
         3.60236
          3.6012
         3.59886
         3.59653
         3.59419
         3.59185
         3.58951
         3.58717
         3.58484
          3.5825
         3.58016
         3.57782
         3.57548
         3.57315
         3.57081
         3.56847
         3.56613
         3.56379
         3.56146
         3.55912
         3.56072
         3.56306
          3.5654
         3.56774
         3.57007
         3.57241
         3.57475
         3.57709
         3.57943
         3.58176
          3.5841
         3.58644
         3.58878
         3.59112
         3.59346
         3.59579
         3.59813
         3.60047
         3.60281
         3.59197
         3.58027
         3.56858
         3.55689
          3.5452
         3.53351
         3.52182
         3.51013
         3.49844
         3.48675
         3.47506
         3.46337
         3.45168
         3.43999
          3.4283
         3.41661
         3.40492
         3.39323
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38195
         3.38088
         3.37621
         3.37153
         3.36686
         3.36218
          3.3575
         3.35283
         3.34815
         3.34347
          3.3388
         3.33412
         3.32945
         3.32477
         3.32009
         3.31542
         3.31074
         3.30606
         3.30139
         3.29671
          3.2909
         3.28271
         3.27453
         3.26635
         3.25816
         3.24998
          3.2418
         3.23361
         3.22543
         3.21725
         3.20906
         3.20088
         3.19269
         3.18451
         3.17633
         3.16814
         3.15996
         3.15178
         3.14359
         3.14132
         3.14717
         3.15302
         3.15886
         3.16471
         3.17055
          3.1764
         3.18224
         3.18809
         3.19393
         3.19978
         3.20562
         3.21147
         3.21731
         3.22316
           3.229
         3.23485
         3.24069
         3.24654
         3.24027
         3.22274
          3.2052
         3.18767
         3.17013
          3.1526
         3.13506
         3.11752
         3.09999
         3.08245
         3.06492
         3.04738
         3.02984
         3.01231
         2.99477
         2.97724
          2.9597
         2.94216
         2.92463
         2.92361
         2.93296
         2.94232
         2.95167
         2.96102
         2.97037
         2.97973
         2.98908
         2.99843
         3.00778
         3.01714
         3.02649
         3.03584
         3.04519
         3.05455
          3.0639
         3.07325
          3.0826
         3.09196
         3.08635
         3.07466
         3.06297
         3.05128
         3.03959
          3.0279
         3.01621
         3.00452
         2.99283
         2.98114
         2.96945
         2.95776
         2.94606
         2.93437
         2.92268
         2.91099
          2.8993
         2.88761
         2.87592
         2.85668
         2.83564
          2.8146
         2.79355
         2.77251
         2.75147
         2.73042
         2.70938
         2.68834
         2.66729
         2.64625
         2.62521
         2.60416
         2.58312
         2.56208
         2.54104
         2.51999
         2.49895
         2.47791
         2.48855
         2.50258
         2.51661
         2.53064
         2.54467
          2.5587
         2.57273
         2.58675
         2.60078
         2.61481
         2.62884
         2.64287
          2.6569
         2.67093
         2.68496
         2.69898
         2.71301
         2.72704
         2.74107
         2.73639
         2.73172
         2.72704
         2.72237
         2.71769
         2.71301
         2.70834
         2.70366
         2.69898
         2.69431
         2.68963
         2.68496
         2.68028
          2.6756
         2.67093
         2.66625
         2.66157
          2.6569
         2.65121
         2.63601
         2.62081
         2.60561
         2.59042
         2.57522
         2.56002
         2.54482
         2.52963
         2.51443
         2.49923
         2.48403
         2.46883
         2.45364
         2.43844
         2.42324
         2.40804
         2.39285
         2.37765
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.36538
         2.35929
         2.33825
         2.31721
         2.29616
         2.27512
         2.25408
         2.23304
         2.21199
         2.19095
         2.16991
         2.14886
         2.12782
         2.10678
         2.08573
         2.06469
         2.04365
          2.0226
         2.00156
         1.98052
         1.97029
         1.97731
         1.98432
         1.99134
         1.99835
         2.00537
         2.01238
          2.0194
         2.02641
         2.03342
         2.04044
         2.04745
         2.05447
         2.06148
          2.0685
         2.07551
         2.08252
         2.08954
         2.09655
         2.10244
         2.10712
         2.11179
         2.11647
         2.12115
         2.12582
          2.1305
         2.13517
         2.13985
         2.14453
          2.1492
         2.15388
         2.15856
         2.16323
         2.16791
         2.17258
         2.17726
         2.18194
         2.18661
         2.18994
         2.19227
         2.19461
         2.19695
         2.19929
         2.20163
         2.20397
          2.2063
         2.20864
         2.21098
         2.21332
         2.21566
         2.21799
         2.22033
         2.22267
         2.22501
         2.22735
         2.22968
         2.23202
         2.24225
         2.25628
         2.27031
         2.28434
         2.29837
         2.31239
         2.32642
         2.34045
         2.35448
         2.36851
         2.38254
         2.39657
          2.4106
         2.42462
         2.43865
         2.45268
         2.46671
         2.48074
         2.49477
         2.50248
         2.50833
         2.51418
         2.52002
         2.52587
         2.53171
         2.53756
          2.5434
         2.54925
         2.55509
         2.56094
         2.56678
         2.57263
         2.57847
         2.58432
         2.59016
         2.59601
         2.60186
          2.6077
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.60847
         2.62425
         2.64062
         2.65699
         2.67335
         2.68972
         2.70609
         2.72245
         2.73882
         2.75519
         2.77155
         2.78792
         2.80429
         2.82066
         2.83702
         2.85339
         2.86976
         2.88612
         2.90249
         2.91688
         2.90051
         2.88414
         2.86778
         2.85141
         2.83504
         2.81867
         2.80231
         2.78594
         2.76957
         2.75321
         2.73684
         2.72047
         2.70411
         2.68774
         2.67137
         2.65501
         2.63864
         2.62227
         2.61343
         2.64499
         2.67656
         2.70812
         2.73968
         2.77125
         2.80281
         2.83438
         2.86594
         2.89751
         2.92907
         2.96064
          2.9922
         3.02377
         3.05533
          3.0869
         3.11846
         3.15003
         3.18159
         3.21108
         3.23446
         3.25784
         3.28123
         3.30461
         3.32799
         3.35137
         3.37475
         3.39813
         3.42151
         3.44489
         3.46827
         3.49166
         3.51504
         3.53842
          3.5618
         3.58518
         3.60856
         3.63194
         3.64837
         3.65188
         3.65539
          3.6589
          3.6624
         3.66591
         3.66942
         3.67292
         3.67643
         3.67994
         3.68345
         3.68695
         3.69046
         3.69397
         3.69747
         3.70098
         3.70449
           3.708
          3.7115
         3.72857
         3.76247
         3.79638
         3.83028
         3.86418
         3.89808
         3.93199
         3.96589
         3.99979
          4.0337
          4.0676
          4.1015
          4.1354
         4.16931
         4.20321
         4.23711
         4.27102
         4.30492
         4.33882
         4.35687
         4.36154
         4.36622
          4.3709
         4.37557
         4.38025
         4.38492
          4.3896
         4.39428
         4.39895
         4.40363
         4.40831
         4.41298
         4.41766
         4.42233
         4.42701
         4.43169
         4.43636
         4.44104
         4.45916
         4.48488
          4.5106
         4.53632
         4.56204
         4.58776
         4.61348
          4.6392
         4.66492
         4.69064
         4.71635
         4.74207
         4.76779
         4.79351
         4.81923
         4.84495
         4.87067
         4.89639
         4.92211
          4.9272
         4.92486
         4.92252
         4.92018
         4.91784
         4.91551
         4.91317
         4.91083
         4.90849
         4.90615
         4.90382
         4.90148
         4.89914
          4.8968
         4.89446
         4.89212
         4.88979
         4.88745
         4.88511
         4.88666
           4.889
         4.89134
         4.89368
         4.89601
         4.89835
         4.90069
         4.90303
         4.90537
          4.9077
         4.91004
         4.91238
         4.91472
         4.91706
          4.9194
         4.92173
         4.92407
         4.92641
         4.92875
          4.9517
         4.97625
          5.0008
         5.02535
          5.0499
         5.07445
           5.099
         5.12355
          5.1481
         5.17266
         5.19721
         5.22176
         5.24631
         5.27086
         5.29541
         5.31996
         5.34451
         5.36906
         5.39272
         5.38103
         5.36934
         5.35765
         5.34595
         5.33426
         5.32257
         5.31088
         5.29919
          5.2875
         5.27581
         5.26412
         5.25243
         5.24074
         5.22905
         5.21736
         5.20567
         5.19398
         5.18229
         5.17173
         5.16939
         5.16705
         5.16471
         5.16237
         5.16004
          5.1577
         5.15536
         5.15302
         5.15068
         5.14835
         5.14601
         5.14367
         5.14133
         5.13899
         5.13666
         5.13432
         5.13198
         5.12964
         5.13518
         5.16908
         5.20299
         5.23689
         5.27079
         5.30469
          5.3386
          5.3725
          5.4064
         5.44031
         5.47421
         5.50811
         5.54201
         5.57592
         5.60982
         5.64372
         5.67763
         5.71153
         5.74543
         5.77016
         5.77484
         5.77951
         5.78419
         5.78887
         5.79354
         5.79822
          5.8029
         5.80757
         5.81225
         5.81692
          5.8216
         5.82628
         5.83095
         5.83563
         5.84031
         5.84498
         5.84966
         5.85433
         5.86525
         5.88512
         5.90499
         5.92487
         5.94474
         5.96462
         5.98449
         6.00436
         6.02424
         6.04411
         6.06399
         6.08386
         6.10373
         6.12361
         6.14348
         6.16336
         6.18323
          6.2031
         6.22298
         6.23101
          6.2275
         6.22399
         6.22048
         6.21698
         6.21347
         6.20996
         6.20646
         6.20295
         6.19944
         6.19593
         6.19243
         6.18892
         6.18541
         6.18191
          6.1784
         6.17489
         6.17138
         6.16788
         6.17001
         6.17586
          6.1817
         6.18755
         6.19339
         6.19924
         6.20508
         6.21093
         6.21677
         6.22262
         6.22846
         6.23431
         6.24015
           6.246
         6.25184
         6.25769
         6.26353
         6.26938
         6.27523
         6.27616
           6.275
         6.27383
         6.27266
         6.27149
         6.27032
         6.26915
         6.26798
         6.26681
         6.26564
         6.26447
          6.2633
         6.26214
         6.26097
          6.2598
         6.25863
         6.25746
         6.25629
         6.25512
         6.24186
         6.22549
         6.20912
         6.19276
         6.17639
         6.16002
         6.14366
         6.12729
         6.11092
         6.09456
         6.07819
         6.06182
         6.04546
         6.02909
         6.01272
         5.99635
         5.97999
         5.96362
         5.94725
         5.95175
         5.95876
         5.96578
         5.97279
         5.97981
         5.98682
         5.99384
         6.00085
         6.00786
         6.01488
         6.02189
         6.02891
         6.03592
         6.04294
         6.04995
         6.05696
         6.06398
         6.07099
         6.07801
         6.08271
         6.08739
         6.09206
         6.09674
         6.10142
         6.10609
         6.11077
         6.11544
         6.12012
          6.1248
         6.12947
         6.13415
         6.13883
          6.1435
         6.14818
         6.15285
         6.15753
         6.16221
         6.16549
          6.1538
         6.14211
         6.13042
         6.11873
         6.10704
         6.09535
         6.08366
         6.07197
         6.06027
         6.04858
         6.03689
          6.0252
         6.01351
         6.00182
         5.99013
         5.97844
         5.96675
         5.95506
         5.94019
         5.91096
         5.88173
         5.85251
         5.82328
         5.79405
         5.76483
          5.7356
         5.70637
         5.67715
         5.64792
         5.61869
         5.58947
         5.56024
         5.53102
         5.50179
         5.47256
         5.44334
         5.41411
         5.38878
         5.37358
         5.35839
         5.34319
         5.32799
         5.31279
         5.29759
          5.2824
          5.2672
           5.252
          5.2368
         5.22161
         5.20641
         5.19121
         5.17601
         5.16081
         5.14562
         5.13042
         5.11522
         5.09959
         5.08322
         5.06685
         5.05048
         5.03412
         5.01775
         5.00138
         4.98502
         4.96865
         4.95228
         4.93592
         4.91955
         4.90318
         4.88682
         4.87045
         4.85408
         4.83772
         4.82135
         4.80498
         4.78972
         4.77569
         4.76166
         4.74763
          4.7336
         4.71957
         4.70554
         4.69151
         4.67749
         4.66346
         4.64943
          4.6354
         4.62137
         4.60734
         4.59331
         4.57928
         4.56526
         4.55123
          4.5372
         4.53245
         4.53479
         4.53713
         4.53947
          4.5418
         4.54414
         4.54648
         4.54882
         4.55116
         4.55349
         4.55583
         4.55817
         4.56051
         4.56285
         4.56519
         4.56752
         4.56986
          4.5722
         4.57454
         4.58929
         4.61033
         4.63137
         4.65242
         4.67346
          4.6945
         4.71555
         4.73659
         4.75763
         4.77867
         4.79972
         4.82076
          4.8418
         4.86285
         4.88389
         4.90493
         4.92598
         4.94702
         4.96806
         4.94024
         4.89699
         4.85373
         4.81048
         4.76722
         4.72397
         4.68071
         4.63746
          4.5942
         4.55095
         4.50769
         4.46444
         4.42118
         4.37793
         4.33467
         4.29142
         4.24816
          4.2049
         4.16165
         4.16044
         4.16629
         4.17213
         4.17798
         4.18382
         4.18967
         4.19551
         4.20136
          4.2072
         4.21305
         4.21889
         4.22474
         4.23058
         4.23643
         4.24227
         4.24812
         4.25397
         4.25981
         4.26566
         4.29044
         4.31616
         4.34187
         4.36759
         4.39331
         4.41903
         4.44475
         4.47047
         4.49619
         4.52191
         4.54763
         4.57335
         4.59907
         4.62479
         4.65051
         4.67623
         4.70195
         4.72766
         4.75068
         4.72146
         4.69223
           4.663
         4.63378
         4.60455
         4.57532
          4.5461
         4.51687
         4.48765
         4.45842
         4.42919
         4.39997
         4.37074
         4.34151
         4.31229
         4.28306
         4.25383
         4.22461
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.19963
         4.20727
         4.23884
          4.2704
         4.30197
         4.33353
         4.36509
         4.39666
         4.42822
         4.45979
         4.49135
         4.52292
         4.55448
         4.58605
         4.61761
         4.64918
         4.68074
         4.71231
         4.74387
         4.77544
         4.79553
         4.79319
         4.79085
         4.78851
         4.78618
         4.78384
          4.7815
         4.77916
         4.77682
         4.77448
         4.77215
         4.76981
         4.76747
         4.76513
         4.76279
         4.76046
         4.75812
         4.75578
         4.75344
         4.75009
         4.74541
         4.74073
         4.73606
         4.73138
         4.72671
         4.72203
         4.71735
         4.71268
           4.708
         4.70332
         4.69865
         4.69397
          4.6893
         4.68462
         4.67994
         4.67527
         4.67059
         4.66591
         4.66745
         4.67446
         4.68148
         4.68849
         4.69551
         4.70252
         4.70953
         4.71655
         4.72356
         4.73058
         4.73759
         4.74461
         4.75162
         4.75864
         4.76565
         4.77266
         4.77968
         4.78669
         4.79371
         4.79925
         4.80393
         4.80861
         4.81328
         4.81796
         4.82264
         4.82731
         4.83199
         4.83666
         4.84134
         4.84602
         4.85069
         4.85537
         4.86005
         4.86472
          4.8694
         4.87407
         4.87875
         4.88343
         4.88302
         4.88069
         4.87835
         4.87601
         4.87367
         4.87133
           4.869
         4.86666
         4.86432
         4.86198
         4.85964
          4.8573
         4.85497
         4.85263
         4.85029
         4.84795
         4.84561
         4.84328
         4.84094
         4.85299
         4.86818
         4.88338
         4.89858
         4.91378
         4.92898
         4.94417
         4.95937
         4.97457
         4.98977
         5.00496
         5.02016
         5.03536
         5.05056
         5.06576
         5.08095
         5.09615
         5.11135
         5.12655
         5.11173
          5.0942
         5.07666
         5.05913
         5.04159
         5.02405
         5.00652
         4.98898
         4.97145
         4.95391
         4.93637
         4.91884
          4.9013
         4.88377
         4.86623
         4.84869
         4.83116
         4.81362
         4.79616
         4.78447
         4.77278
         4.76109
          4.7494
         4.73771
         4.72602
         4.71433
         4.70264
         4.69095
         4.67926
         4.66757
         4.65588
         4.64419
          4.6325
         4.62081
         4.60911
         4.59742
         4.58573
         4.57904
         4.61294
         4.64685
         4.68075
         4.71465
         4.74856
         4.78246
         4.81636
         4.85026
         4.88417
         4.91807
         4.95197
         4.98587
         5.01978
         5.05368
         5.08758
         5.12149
         5.15539
         5.18929
         5.21067
         5.18378
         5.15689
            5.13
         5.10311
         5.07623
         5.04934
         5.02245
         4.99556
         4.96867
         4.94178
          4.9149
         4.88801
         4.86112
         4.83423
         4.80734
         4.78045
         4.75357
         4.72668
         4.70509
         4.69574
         4.68639
         4.67704
         4.66768
         4.65833
         4.64898
         4.63963
         4.63027
         4.62092
         4.61157
         4.60222
         4.59286
         4.58351
         4.57416
         4.56481
         4.55545
          4.5461
         4.53675
         4.53765
         4.55402
         4.57039
         4.58675
         4.60312
         4.61949
         4.63586
         4.65222
         4.66859
         4.68496
         4.70132
         4.71769
         4.73406
         4.75042
         4.76679
         4.78316
         4.79952
         4.81589
         4.83226
          4.8382
         4.83353
         4.82885
         4.82417
          4.8195
         4.81482
         4.81014
         4.80547
         4.80079
         4.79612
         4.79144
         4.78676
         4.78209
         4.77741
         4.77273
         4.76806
         4.76338
         4.75871
         4.75403
          4.7535
         4.75584
         4.75818
         4.76052
         4.76286
         4.76519
         4.76753
         4.76987
         4.77221
         4.77455
         4.77688
         4.77922
         4.78156
          4.7839
         4.78624
         4.78858
         4.79091
         4.79325
         4.79559
         4.79149
         4.78448
         4.77746
         4.77045
         4.76344
         4.75642
         4.74941
         4.74239
         4.73538
         4.72836
         4.72135
         4.71433
         4.70732
         4.70031
         4.69329
         4.68628
         4.67926
         4.67225
         4.66523
         4.67289
         4.68458
         4.69627
         4.70797
         4.71966
         4.73135
         4.74304
         4.75473
         4.76642
         4.77811
          4.7898
         4.80149
         4.81318
         4.82487
         4.83656
         4.84825
         4.85994
         4.87163
         4.88332
         4.86206
         4.83634
         4.81062
          4.7849
         4.75918
         4.73346
         4.70774
         4.68203
         4.65631
         4.63059
         4.60487
         4.57915
         4.55343
         4.52771
         4.50199
         4.47627
         4.45055
         4.42483
         4.39911
         4.41681
         4.43551
         4.45422
         4.47292
         4.49163
         4.51033
         4.52904
         4.54774
         4.56645
         4.58515
         4.60386
         4.62256
         4.64127
         4.65997
         4.67868
         4.69738
         4.71609
         4.73479
         4.75341
         4.77095
         4.78848
         4.80602
         4.82356
         4.84109
         4.85863
         4.87616
          4.8937
         4.91124
         4.92877
         4.94631
         4.96384
         4.98138
         4.99892
         5.01645
         5.03399
         5.05152
         5.06906
         5.07784
         5.04394
         5.01004
         4.97614
         4.94223
         4.90833
         4.87443
         4.84052
         4.80662
         4.77272
         4.73882
         4.70491
         4.67101
         4.63711
         4.60321
          4.5693
          4.5354
          4.5015
         4.46759
         4.44522
         4.45457
         4.46393
         4.47328
         4.48263
         4.49198
         4.50134
         4.51069
         4.52004
         4.52939
         4.53875
          4.5481
         4.55745
          4.5668
         4.57616
         4.58551
         4.59486
         4.60421
         4.61357
         4.60976
         4.58288
         4.55599
          4.5291
         4.50221
         4.47532
         4.44843
         4.42155
         4.39466
         4.36777
         4.34088
         4.31399
          4.2871
         4.26022
         4.23333
         4.20644
         4.17955
         4.15266
         4.12577
         4.13486
          4.1863
         4.23774
         4.28918
         4.34062
         4.39206
          4.4435
         4.49494
         4.54637
         4.59781
         4.64925
         4.70069
         4.75213
         4.80357
         4.85501
         4.90645
         4.95788
         5.00932
         5.06076
         5.06087
         5.01995
         4.97904
         4.93812
          4.8972
         4.85629
         4.81537
         4.77445
         4.73353
         4.69262
          4.6517
         4.61078
         4.56987
         4.52895
         4.48803
         4.44711
          4.4062
         4.36528
         4.32436
         4.30784
         4.30434
         4.30083
         4.29732
         4.29382
         4.29031
          4.2868
         4.28329
         4.27979
         4.27628
         4.27277
         4.26926
         4.26576
         4.26225
         4.25874
         4.25524
         4.25173
         4.24822
         4.24471
         4.26221
         4.28676
         4.31131
         4.33586
         4.36041
         4.38496
         4.40951
         4.43406
         4.45861
         4.48316
         4.50771
         4.53226
         4.55681
         4.58136
         4.60591
         4.63046
         4.65502
         4.67957
         4.70412
         4.72175
         4.73812
         4.75448
         4.77085
         4.78722
         4.80359
         4.81995
         4.83632
         4.85269
         4.86905
         4.88542
         4.90179
         4.91815
         4.93452
         4.95089
         4.96725
         4.98362
         4.99999
         5.01635
          4.9843
         4.94923
         4.91415
         4.87908
         4.84401
         4.80894
         4.77387
         4.73879
         4.70372
         4.66865
         4.63358
         4.59851
         4.56344
         4.52836
         4.49329
         4.45822
         4.42315
         4.38808
         4.35513
         4.37617
         4.39721
         4.41826
          4.4393
         4.46034
         4.48138
         4.50243
         4.52347
         4.54451
         4.56556
          4.5866
         4.60764
         4.62869
         4.64973
         4.67077
         4.69182
         4.71286
          4.7339
         4.75447
         4.77201
         4.78955
         4.80708
         4.82462
         4.84215
         4.85969
         4.87723
         4.89476
          4.9123
         4.92983
         4.94737
          4.9649
         4.98244
         4.99998
         5.01751
         5.03505
         5.05258
         5.07012
         5.07903
         5.05915
         5.03928
         5.01941
         4.99953
         4.97966
         4.95978
         4.93991
         4.92004
         4.90016
         4.88029
         4.86041
         4.84054
         4.82067
         4.80079
         4.78092
         4.76104
         4.74117
          4.7213
         4.70486
         4.69551
         4.68616
         4.67681
         4.66745
          4.6581
         4.64875
          4.6394
         4.63004
         4.62069
         4.61134
         4.60199
         4.59263
         4.58328
         4.57393
         4.56458
         4.55522
         4.54587
         4.53652
         4.52568
         4.51282
         4.49996
          4.4871
         4.47424
         4.46138
         4.44852
         4.43566
          4.4228
         4.40994
         4.39708
         4.38422
         4.37136
          4.3585
         4.34565
         4.33279
         4.31993
         4.30707
         4.29421
         4.30323
         4.33245
         4.36168
          4.3909
         4.42013
         4.44936
         4.47858
         4.50781
         4.53704
         4.56626
         4.59549
         4.62472
         4.65394
         4.68317
          4.7124
         4.74162
         4.77085
         4.80008
          4.8293
         4.80089
          4.7366
          4.6723
           4.608
          4.5437
          4.4794
          4.4151
         4.35081
         4.28651
         4.22221
         4.15791
         4.09361
         4.02931
         3.96502
         3.90072
         3.83642
         3.77212
         3.70782
         3.64352
         3.65088
         3.68712
         3.72336
          3.7596
         3.79584
         3.83208
         3.86832
         3.90456
          3.9408
         3.97704
         4.01328
         4.04953
         4.08577
         4.12201
         4.15825
         4.19449
         4.23073
         4.26697
         4.30321
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.31013
         4.29637
         4.28117
         4.26597
         4.25078
         4.23558
         4.22038
         4.20518
         4.18999
         4.17479
         4.15959
         4.14439
         4.12919
           4.114
          4.0988
          4.0836
          4.0684
         4.05321
         4.03801
         4.02285
         4.02987
         4.03688
         4.04389
         4.05091
         4.05792
         4.06494
         4.07195
         4.07897
         4.08598
           4.093
         4.10001
         4.10702
         4.11404
         4.12105
         4.12807
         4.13508
          4.1421
         4.14911
         4.15452
         4.14516
         4.13581
         4.12646
         4.11711
         4.10775
          4.0984
         4.08905
          4.0797
         4.07034
         4.06099
         4.05164
         4.04229
         4.03293
         4.02358
         4.01423
         4.00488
         3.99552
         3.98617
         3.98137
          3.9954
         4.00943
         4.02346
         4.03749
         4.05151
         4.06554
         4.07957
          4.0936
         4.10763
         4.12166
         4.13569
         4.14972
         4.16374
         4.17777
          4.1918
         4.20583
         4.21986
         4.23389
         4.23975
         4.22572
         4.21169
         4.19766
         4.18363
         4.16961
         4.15558
         4.14155
         4.12752
         4.11349
         4.09946
         4.08543
          4.0714
         4.05738
         4.04335
         4.02932
         4.01529
         4.00126
         3.98723
         3.98589
         4.00459
          4.0233
           4.042
         4.06071
         4.07941
         4.09812
         4.11682
         4.13553
         4.15423
         4.17294
         4.19164
         4.21035
         4.22905
         4.24776
         4.26646
         4.28517
         4.30387
         4.32258
         4.32827
         4.32009
          4.3119
         4.30372
         4.29554
         4.28735
         4.27917
         4.27099
          4.2628
         4.25462
         4.24644
         4.23825
         4.23007
         4.22189
          4.2137
         4.20552
         4.19734
         4.18915
         4.18097
         4.17279
          4.1646
         4.15642
         4.14824
         4.14005
         4.13187
         4.12368
          4.1155
         4.10732
         4.09913
         4.09095
         4.08277
         4.07458
          4.0664
         4.05822
         4.05003
         4.04185
         4.03367
         4.02548
         4.04104
         4.06792
         4.09481
          4.1217
         4.14859
         4.17548
         4.20237
         4.22925
         4.25614
         4.28303
         4.30992
         4.33681
          4.3637
         4.39058
         4.41747
         4.44436
         4.47125
         4.49814
         4.52503
         4.51034
         4.48345
         4.45656
         4.42967
         4.40278
         4.37589
         4.34901
         4.32212
         4.29523
         4.26834
         4.24145
         4.21456
         4.18768
         4.16079
          4.1339
         4.10701
         4.08012
         4.05323
         4.02635
         4.04419
         4.06874
         4.09329
         4.11784
         4.14239
         4.16694
         4.19149
         4.21604
         4.24059
         4.26514
         4.28969
         4.31424
         4.33879
         4.36334
         4.38789
         4.41244
         4.43699
         4.46154
         4.48609
         4.48241
         4.47773
         4.47306
         4.46838
          4.4637
         4.45903
         4.45435
         4.44968
           4.445
         4.44032
         4.43565
         4.43097
         4.42629
         4.42162
         4.41694
         4.41227
         4.40759
         4.40291
         4.39765
         4.38363
          4.3696
         4.35557
         4.34154
         4.32751
         4.31348
         4.29945
         4.28542
          4.2714
         4.25737
         4.24334
         4.22931
         4.21528
         4.20125
         4.18722
         4.17319
         4.15917
         4.14514
         4.13166
         4.12114
         4.11062
          4.1001
         4.08958
         4.07906
         4.06854
         4.05801
         4.04749
         4.03697
         4.02645
         4.01593
         4.00541
         3.99488
         3.98436
         3.97384
         3.96332
          3.9528
         3.94228
         3.93802
         3.95205
         3.96608
         3.98011
         3.99414
         4.00816
         4.02219
         4.03622
         4.05025
         4.06428
         4.07831
         4.09234
         4.10637
         4.12039
         4.13442
         4.14845
         4.16248
         4.17651
         4.19054
          4.1947
         4.18067
         4.16664
         4.15262
         4.13859
         4.12456
         4.11053
          4.0965
         4.08247
         4.06844
         4.05441
         4.04039
         4.02636
         4.01233
          3.9983
         3.98427
         3.97024
         3.95621
         3.94218
         3.94125
         3.95645
         3.97165
         3.98684
         4.00204
         4.01724
         4.03244
         4.04763
         4.06283
         4.07803
         4.09323
         4.10843
         4.12362
         4.13882
         4.15402
         4.16922
         4.18441
         4.19961
         4.21481
         4.21346
         4.19826
         4.18306
         4.16787
         4.15267
         4.13747
         4.12227
         4.10707
         4.09188
         4.07668
         4.06148
         4.04628
         4.03109
         4.01589
         4.00069
         3.98549
         3.97029
          3.9551
          3.9399
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.93444
         3.94651
         3.96287
         3.97924
         3.99561
         4.01197
         4.02834
         4.04471
         4.06107
         4.07744
         4.09381
         4.11018
         4.12654
         4.14291
         4.15928
         4.17564
         4.19201
         4.20838
         4.22474
         4.24111
         4.21849
          4.1881
          4.1577
         4.12731
         4.09691
         4.06652
         4.03612
         4.00572
         3.97533
         3.94493
         3.91454
         3.88414
         3.85375
         3.82335
         3.79296
         3.76256
         3.73216
         3.70177
         3.67137
         3.67795
          3.6873
         3.69665
           3.706
         3.71536
         3.72471
         3.73406
         3.74341
         3.75277
         3.76212
         3.77147
         3.78082
         3.79018
         3.79953
         3.80888
         3.81823
         3.82759
         3.83694
         3.84623
         3.85324
         3.86026
         3.86727
         3.87429
          3.8813
         3.88831
         3.89533
         3.90234
         3.90936
         3.91637
         3.92339
          3.9304
         3.93742
         3.94443
         3.95144
         3.95846
         3.96547
         3.97249
         3.97763
         3.96945
         3.96127
         3.95308
          3.9449
         3.93672
         3.92853
         3.92035
         3.91217
         3.90398
          3.8958
         3.88762
         3.87943
         3.87125
         3.86307
         3.85488
          3.8467
         3.83852
         3.83033
         3.81984
         3.80114
         3.78243
         3.76373
         3.74502
         3.72632
         3.70761
         3.68891
          3.6702
          3.6515
         3.63279
         3.61409
         3.59538
         3.57668
         3.55797
         3.53927
         3.52056
         3.50186
         3.48315
         3.47626
         3.49496
         3.51367
         3.53237
         3.55108
         3.56978
         3.58849
         3.60719
          3.6259
          3.6446
         3.66331
         3.68201
         3.70072
         3.71942
         3.73813
         3.75683
         3.77554
         3.79424
         3.81295
         3.82828
          3.8388
         3.84932
         3.85984
         3.87037
         3.88089
         3.89141
         3.90193
         3.91245
         3.92297
         3.93349
         3.94402
         3.95454
         3.96506
         3.97558
          3.9861
         3.99662
         4.00715
         4.01767
         3.99549
         3.94172
         3.88794
         3.83416
         3.78039
         3.72661
         3.67283
         3.61906
         3.56528
          3.5115
         3.45772
         3.40395
         3.35017
         3.29639
         3.24262
         3.18884
         3.13506
         3.08129
         3.02751
         3.02889
          3.0663
         3.10371
         3.14112
         3.17853
         3.21594
         3.25335
         3.29076
         3.32817
         3.36558
         3.40299
          3.4404
         3.47781
         3.51522
         3.55263
         3.59004
         3.62745
         3.66486
         3.70227
         3.69951
         3.67963
         3.65976
         3.63989
         3.62001
         3.60014
         3.58026
         3.56039
         3.54052
         3.52064
         3.50077
         3.48089
         3.46102
         3.44115
         3.42127
          3.4014
         3.38152
         3.36165
         3.34178
         3.33496
         3.33145
         3.32794
         3.32444
         3.32093
         3.31742
         3.31391
         3.31041
          3.3069
         3.30339
         3.29989
         3.29638
         3.29287
         3.28936
         3.28586
         3.28235
         3.27884
         3.27534
         3.27183
         3.26623
         3.26039
         3.25454
         3.24869
         3.24285
           3.237
         3.23116
         3.22531
         3.21947
         3.21362
         3.20778
         3.20193
         3.19609
         3.19024
          3.1844
         3.17855
         3.17271
         3.16686
         3.16102
         3.15054
         3.14002
         3.12949
         3.11897
         3.10845
         3.09793
         3.08741
         3.07689
         3.06637
         3.05584
         3.04532
          3.0348
         3.02428
         3.01376
         3.00324
         2.99271
         2.98219
         2.97167
         2.96267
         2.96969
          2.9767
         2.98372
         2.99073
         2.99775
         3.00476
         3.01178
         3.01879
          3.0258
         3.03282
         3.03983
         3.04685
         3.05386
         3.06088
         3.06789
          3.0749
         3.08192
         3.08893
         3.09488
         3.09605
         3.09721
         3.09838
         3.09955
         3.10072
         3.10189
         3.10306
         3.10423
          3.1054
         3.10657
         3.10774
          3.1089
         3.11007
         3.11124
         3.11241
         3.11358
         3.11475
         3.11592
         3.11578
         3.11227
         3.10877
         3.10526
         3.10175
         3.09824
         3.09474
         3.09123
         3.08772
         3.08422
         3.08071
          3.0772
         3.07369
         3.07019
         3.06668
         3.06317
         3.05966
         3.05616
         3.05265
         3.04958
         3.04725
         3.04491
         3.04257
         3.04023
         3.03789
         3.03555
         3.03322
         3.03088
         3.02854
          3.0262
         3.02386
         3.02153
         3.01919
         3.01685
         3.01451
         3.01217
         3.00984
          3.0075
         2.99632
         2.97528
         2.95423
         2.93319
         2.91215
          2.8911
         2.87006
         2.84902
         2.82797
         2.80693
         2.78589
         2.76485
          2.7438
         2.72276
         2.70172
         2.68067
         2.65963
         2.63859
         2.61754
         2.60781
         2.60664
         2.60547
          2.6043
         2.60313
         2.60196
         2.60079
         2.59963
         2.59846
         2.59729
         2.59612
         2.59495
         2.59378
         2.59261
         2.59144
         2.59027
          2.5891
         2.58793
         2.58677
         2.55448
         2.50655
         2.45862
         2.41069
         2.36275
         2.31482
         2.26689
         2.21896
         2.17103
          2.1231
         2.07517
         2.02723
          1.9793
         1.93137
         1.88344
         1.83551
         1.78758
         1.73965
         1.69171
         1.63666
         1.57937
         1.52209
         1.46481
         1.40752
         1.35024
         1.29295
         1.23567
         1.17839
          1.1211
         1.06382
         1.00653
         0.94925
        0.891966
        0.834682
        0.777398
        0.720114
         0.66283
        0.605546
        0.607457
        0.619148
        0.630838
        0.642529
         0.65422
         0.66591
        0.677601
        0.689292
        0.700982
        0.712673
        0.724363
        0.736054
        0.747745
        0.759435
        0.771126
        0.782816
        0.794507
        0.806198
        0.817888
        0.779358
        0.738441
        0.697524
        0.656606
        0.615689
        0.574772
        0.533855
        0.492938
        0.452021
        0.411104
        0.370187
        0.329269
        0.288352
        0.247435
        0.206518
        0.165601
        0.124684
       0.0837666
       0.0451766
       0.0498528
       0.0545291
       0.0592053
       0.0638816
       0.0685578
        0.073234
       0.0779103
       0.0825865
       0.0872628
        0.091939
       0.0966153
        0.101292
        0.105968
        0.110644
         0.11532
        0.119996
        0.124673
        0.129349
        0.131784
        0.121263
        0.110741
         0.10022
       0.0896981
       0.0791766
        0.068655
       0.0581335
       0.0476119
       0.0370904
       0.0265689
       0.0160473
      0.00552576
     -0.00499579
      -0.0155173
      -0.0260389
      -0.0365604
       -0.047082
      -0.0576035
      -0.0629936
       -0.052472
      -0.0419505
      -0.0314289
      -0.0209074
      -0.0103858
     0.000135703
       0.0106572
       0.0211788
       0.0317003
       0.0422219
       0.0527434
        0.063265
       0.0737865
       0.0843081
       0.0948296
        0.105351
        0.115873
        0.126394
        0.134131
        0.136469
        0.138808
        0.141146
        0.143484
        0.145822
         0.14816
        0.150498
        0.152836
        0.155174
        0.157512
        0.159851
        0.162189
        0.164527
        0.166865
        0.169203
        0.171541
        0.173879
        0.176217
        0.174472
        0.167457
        0.160443
        0.153429
        0.146414
          0.1394
        0.132385
        0.125371
        0.118357
        0.111342
        0.104328
       0.0973136
       0.0902992
       0.0832849
       0.0762705
       0.0692561
       0.0622418
       0.0552274
       0.0482131
       0.0443147
       0.0431456
       0.0419766
       0.0408075
       0.0396385
       0.0384694
       0.0373003
       0.0361313
       0.0349622
       0.0337932
       0.0326241
        0.031455
        0.030286
       0.0291169
       0.0279479
       0.0267788
       0.0256097
       0.0244407
       0.0232716
        0.026518
       0.0323633
       0.0382086
       0.0440539
       0.0498992
       0.0557445
       0.0615898
       0.0674352
       0.0732805
       0.0791258
       0.0849711
       0.0908164
       0.0966617
        0.102507
        0.108352
        0.114198
        0.120043
        0.125888
        0.131733
        0.131638
          0.1293
        0.126962
        0.124624
        0.122286
        0.119948
         0.11761
        0.115272
        0.112933
        0.110595
        0.108257
        0.105919
        0.103581
        0.101243
       0.0989048
       0.0965666
       0.0942285
       0.0918904
       0.0895523
       0.0852915
       0.0806153
        0.075939
       0.0712628
       0.0665865
       0.0619103
        0.057234
       0.0525578
       0.0478816
       0.0432053
       0.0385291
       0.0338528
       0.0291766
       0.0245003
       0.0198241
       0.0151479
       0.0104716
      0.00579537
      0.00111913
      0.00503515
      0.00971139
       0.0143876
       0.0190639
       0.0237401
       0.0284164
       0.0330926
       0.0377689
       0.0424451
       0.0471213
       0.0517976
       0.0564738
       0.0611501
       0.0658263
       0.0705026
       0.0751788
        0.079855
       0.0845313
       0.0890838
       0.0855766
       0.0820694
       0.0785622
        0.075055
       0.0715479
       0.0680407
       0.0645335
       0.0610263
       0.0575191
       0.0540119
       0.0505048
       0.0469976
       0.0434904
       0.0399832
        0.036476
       0.0329689
       0.0294617
       0.0259545
       0.0224473
       0.0189401
       0.0154329
       0.0119258
      0.00841858
      0.00491139
      0.00140421
     -0.00210297
     -0.00561015
     -0.00911734
      -0.0126245
      -0.0161317
      -0.0196389
      -0.0231461
      -0.0266532
      -0.0301604
      -0.0336676
      -0.0371748
       -0.040682
      -0.0424875
      -0.0378113
       -0.033135
      -0.0284588
      -0.0237825
      -0.0191063
        -0.01443
      -0.0097538
     -0.00507756
    -0.000401314
      0.00427493
      0.00895117
       0.0136274
       0.0183037
       0.0229799
       0.0276561
       0.0323324
       0.0370086
       0.0416849
       0.0442263
       0.0418882
       0.0395501
       0.0372119
       0.0348738
       0.0325357
       0.0301976
       0.0278595
       0.0255213
       0.0231832
       0.0208451
        0.018507
       0.0161689
       0.0138307
       0.0114926
      0.00915449
      0.00681637
      0.00447824
      0.00214012
    -0.000197999
     -0.00253612
     -0.00487424
     -0.00721236
     -0.00955049
      -0.0118886
      -0.0142267
      -0.0165648
       -0.018903
      -0.0212411
      -0.0235792
      -0.0259173
      -0.0282555
      -0.0305936
      -0.0329317
      -0.0352698
      -0.0376079
      -0.0399461
      -0.0422842
      -0.0452035
      -0.0487107
      -0.0522179
      -0.0557251
      -0.0592323
      -0.0627394
      -0.0662466
      -0.0697538
       -0.073261
      -0.0767682
      -0.0802753
      -0.0837825
      -0.0872897
      -0.0907969
      -0.0943041
      -0.0978113
       -0.101318
       -0.104826
       -0.108333
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.108145
       -0.105807
       -0.103469
       -0.101131
      -0.0987925
      -0.0964544
      -0.0941162
      -0.0917781
        -0.08944
      -0.0871019
      -0.0847637
      -0.0824256
      -0.0800875
      -0.0777494
      -0.0754113
      -0.0730731
       -0.070735
      -0.0683969
      -0.0660588
      -0.0628013
      -0.0592941
      -0.0557869
      -0.0522798
      -0.0487726
      -0.0452654
      -0.0417582
       -0.038251
      -0.0347439
      -0.0312367
      -0.0277295
      -0.0242223
      -0.0207151
      -0.0172079
      -0.0137008
      -0.0101936
      -0.0066864
     -0.00317921
     0.000327968
     -0.00132507
     -0.00366319
     -0.00600131
     -0.00833944
      -0.0106776
      -0.0130157
      -0.0153538
      -0.0176919
        -0.02003
      -0.0223682
      -0.0247063
      -0.0270444
      -0.0293825
      -0.0317207
      -0.0340588
      -0.0363969
       -0.038735
      -0.0410731
      -0.0434113
      -0.0388809
      -0.0342046
      -0.0295284
      -0.0248521
      -0.0201759
      -0.0154997
      -0.0108234
     -0.00614717
     -0.00147093
      0.00320532
      0.00788156
       0.0125578
        0.017234
       0.0219103
       0.0265865
       0.0312628
        0.035939
       0.0406153
       0.0443191
       0.0361357
       0.0279523
       0.0197689
       0.0115854
        0.003402
     -0.00478142
      -0.0129648
      -0.0211483
      -0.0293317
      -0.0375151
      -0.0456986
       -0.053882
      -0.0620654
      -0.0702488
      -0.0784323
      -0.0866157
      -0.0947991
       -0.102983
        -0.10835
       -0.100167
      -0.0919836
      -0.0838002
      -0.0756168
      -0.0674334
      -0.0592499
      -0.0510665
      -0.0428831
      -0.0346997
      -0.0265162
      -0.0183328
      -0.0101494
     -0.00196595
      0.00621747
       0.0144009
       0.0225843
       0.0307677
       0.0389512
       0.0443103
       0.0419722
        0.039634
       0.0372959
       0.0349578
       0.0326197
       0.0302816
       0.0279434
       0.0256053
       0.0232672
       0.0209291
        0.018591
       0.0162528
       0.0139147
       0.0115766
      0.00923847
      0.00690034
      0.00456222
       0.0022241
    -0.000114021
     -0.00245214
     -0.00479026
     -0.00712839
     -0.00946651
      -0.0118046
      -0.0141428
      -0.0164809
       -0.018819
      -0.0211571
      -0.0234952
      -0.0258334
      -0.0281715
      -0.0305096
      -0.0328477
      -0.0351858
       -0.037524
      -0.0398621
      -0.0422002
      -0.0402245
      -0.0332102
      -0.0261958
      -0.0191814
      -0.0121671
      -0.0051527
      0.00186167
      0.00887603
       0.0158904
       0.0229048
       0.0299191
       0.0369335
       0.0439479
       0.0509622
       0.0579766
        0.064991
       0.0720053
       0.0790197
        0.086034
       0.0878329
       0.0854948
       0.0831567
       0.0808186
       0.0784805
       0.0761423
       0.0738042
       0.0714661
        0.069128
       0.0667898
       0.0644517
       0.0621136
       0.0597755
       0.0574374
       0.0550992
       0.0527611
        0.050423
       0.0480849
       0.0457468
       0.0418793
       0.0372031
       0.0325269
       0.0278506
       0.0231744
       0.0184981
       0.0138219
      0.00914565
       0.0044694
    -0.000206839
     -0.00488308
     -0.00955932
      -0.0142356
      -0.0189118
      -0.0235881
      -0.0282643
      -0.0329405
      -0.0376168
       -0.042293
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0434599
      -0.0456654
      -0.0480035
      -0.0503416
      -0.0526798
      -0.0550179
       -0.057356
      -0.0596941
      -0.0620323
      -0.0643704
      -0.0667085
      -0.0690466
      -0.0713847
      -0.0737229
       -0.076061
      -0.0783991
      -0.0807372
      -0.0830753
      -0.0854135
       -0.087566
      -0.0852278
      -0.0828897
      -0.0805516
      -0.0782135
      -0.0758753
      -0.0735372
      -0.0711991
       -0.068861
      -0.0665229
      -0.0641847
      -0.0618466
      -0.0595085
      -0.0571704
      -0.0548323
      -0.0524941
       -0.050156
      -0.0478179
      -0.0454798
       -0.043619
      -0.0447881
      -0.0459571
      -0.0471262
      -0.0482952
      -0.0494643
      -0.0506334
      -0.0518024
      -0.0529715
      -0.0541405
      -0.0553096
      -0.0564787
      -0.0576477
      -0.0588168
      -0.0599858
      -0.0611549
       -0.062324
       -0.063493
      -0.0646621
       -0.066103
      -0.0684411
      -0.0707792
      -0.0731173
      -0.0754555
      -0.0777936
      -0.0801317
      -0.0824698
      -0.0848079
      -0.0871461
      -0.0894842
      -0.0918223
      -0.0941604
      -0.0964986
      -0.0988367
       -0.101175
       -0.103513
       -0.105851
       -0.108189
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.109758
       -0.106278
      -0.0980941
      -0.0899107
      -0.0817273
      -0.0735439
      -0.0653604
       -0.057177
      -0.0489936
      -0.0408102
      -0.0326267
      -0.0244433
      -0.0162599
     -0.00807645
     0.000106973
       0.0082904
       0.0164738
       0.0246572
       0.0328407
       0.0410241
       0.0418882
       0.0360429
       0.0301976
       0.0243523
        0.018507
       0.0126617
      0.00681637
     0.000971062
     -0.00487424
      -0.0107195
      -0.0165648
      -0.0224102
      -0.0282555
      -0.0341008
      -0.0399461
      -0.0457914
      -0.0516367
       -0.057482
      -0.0633273
       -0.066282
       -0.067451
      -0.0686201
      -0.0697892
      -0.0709582
      -0.0721273
      -0.0732963
      -0.0744654
      -0.0756345
      -0.0768035
      -0.0779726
      -0.0791416
      -0.0803107
      -0.0814798
      -0.0826488
      -0.0838179
      -0.0849869
       -0.086156
      -0.0873251
      -0.0759637
      -0.0595969
        -0.04323
      -0.0268632
      -0.0104963
      0.00587051
       0.0222374
       0.0386042
       0.0549711
       0.0713379
       0.0877048
        0.104072
        0.120438
        0.136805
        0.153172
        0.169539
        0.185906
        0.202273
         0.21864
        0.208461
        0.192094
        0.175727
         0.15936

